Tensor $O(N)$ model near six dimensions: fixed points and conformal windows from four loops

In search of non-trivial field theories in high dimensions, we study further the tensor representation of the $O(N)$-symmetric $\phi^4$ field theory introduced by Herbut and Janssen (Phys. Rev. D. 93, 085005 (2016)), by using four-loop perturbation theory in two cubic interaction coupling constants near six dimensions. For infinitesimal values of the parameter $\epsilon=(6-d)/2$ we find infrared-stable fixed point with two relevant quadratic operators for $N$ within the conformal windows $1<N<2.653$ and $2.999<N<4$, and compute critical exponents at this fixed point to the order $\epsilon^4$. Taking the four-loop beta-functions at their face value we determine the higher-order corrections to the edges of the above conformal windows at finite $\epsilon$, to find both intervals to shrink to zero above $\epsilon\approx 0.15$. The disappearance of the conformal windows with the increase of $\epsilon$ is due to the collision of the Wilson-Fisher $\mathcal{O}(\epsilon)$ infrared fixed point with the $\mathcal{O}(1)$ mixed-stable fixed point that appears at two and persists at higher loops. The latter may be understood as a Banks-Zaks type fixed point that becomes weakly coupled near the right edge of either conformal window. The consequences and issues raised by such an evolution of the flow with dimension are discussed. It is also shown both within the perturbation theory and exactly that the tensor representation at $N=3$ and right at the $\mathcal{O}(\epsilon)$ infrared-stable fixed point exhibits an emergent $U(3)$ symmetry. A role of this enlarged symmetry in possible protection of the infrared fixed point at $N=3$ is noted.

==> anc/phi3ten.txt <==

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

             Electronic version of renormalization group functions

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

Notation:

The renormalized MSbar coupling constants are gg1 and gg2.

Throughout zn is zeta(n) where zeta(z) is the Riemann zeta function.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

gamma_phi := 

+ (gg1^2*( - N^2 - N + 2))/(6*N) 

+ (gg1^2*( - 11*gg1^2*N^4 - 9*gg1^2*N^3 - 2*gg1^2*N^2 - 30*gg1^2*N + 52*gg1^2 
+ 24*gg1*gg2*N^4 + 72*gg1*gg2*N^3 - 192*gg1*gg2*N^2 - 288*gg1*gg2*N 
+ 384*gg1*gg2 - 11*gg2^ 2*N^4 - 33*gg2^2*N^3 + 88*gg2^2*N^2 + 132*gg2^2*N 
- 176*gg2^2))/(216* N^2) 

+ (gg1^2*( - 193*gg1^4*N^6 + 1296*gg1^4*N^5*z3 - 2591*gg1^4*N^5 
+ 5184*gg1^4*N^4*z3 - 10065*gg1^4*N^4 - 3888*gg1^4*N^3*z3 + 6291*gg1^4*N^3 
- 7776*gg1^4*N^2*z3 + 16590*gg1^4*N^2 + 15552*gg1^4*N*z3 - 28160*gg1^4*N 
- 10368*gg1^4*z3 + 18128*gg1^4 + 651*gg1^3*gg2*N^6 + 2460*gg1^3*gg2*N^5 
- 2055*gg1^3*gg2*N^4 - 6972*gg1^3*gg2*N^3 - 8724*gg1^3*gg2*N^2 
- 11472*gg1^3*gg2*N + 26112*gg1^3*gg2 - 931*gg1^2*gg2^2*N^6 
+ 2592*gg1^2*gg2^2*N^5*z3 - 9060*gg1^2*gg2^2*N^5 - 2592*gg1^2*gg2^2*N^4*z3 
+ 12289*gg1^2*gg2^2*N^4 - 51840*gg1^2*gg2^2*N^3*z3 + 132234*gg1^2*gg2^2*N^3 
+ 51840*gg1^2*gg2^2*N^2*z3 - 128828*gg1^2*gg2^2*N^2 + 165888*gg1^2*gg2^2*N*z3 
- 383976*gg1^2*gg2^2*N - 165888*gg1^2*gg2^2*z3 + 378272*gg1^2*gg2^2 
+ 534*gg1*gg2^3*N^6 + 2544*gg1*gg2^3*N^5 - 4710*gg1*gg2^3*N^4 
- 23736*gg1*gg2^3*N^3 + 23352*gg1*gg2^3*N^2 + 54240*gg1*gg2^3*N 
- 52224*gg1*gg2^3 - 36*gg2^4*N^6 + 546*gg2^4*N^5 - 3270*gg2^4*N^4 
- 21360*gg2^4*N^3 + 35736*gg2^4*N^2 + 76704*gg2^4*N - 88320*gg2^4))/(7776*N^3) 

+ (gg1^2*( - 13855*gg1^6*N^8 + 395280*gg1^6*N^7*z3 + 23328*gg1^6*N^7*z4 
- 466560*gg1^6*N^7*z5 - 151673*gg1^6*N^7 + 2181168*gg1^6*N^6*z3 
+ 583200*gg1^6*N^6*z4 - 4665600*gg1^6*N^6*z5 + 1522510*gg1^6*N^6 
+ 619488*gg1^6*N^5*z3 + 233280*gg1^6*N^5*z4 - 6998400*gg1^6*N^5*z5 
+ 7405002*gg1^6*N^5 - 7915968*gg1^6*N^4*z3 - 6485184*gg1^6*N^4*z4 
+ 19595520*gg1^6*N^4*z5 - 6548906*gg1^6*N^4 + 3621024*gg1^6*N^3*z3 
+ 699840*gg1^6*N^3*z4 - 7664838*gg1^6*N^3 + 16049664*gg1^6*N^2*z3 
+ 14090112*gg1^6*N^2*z4 - 44789760*gg1^6*N^2*z5 + 20573968*gg1^6*N^2 
- 12400128*gg1^6*N*z3 - 11757312*gg1^6*N*z4 + 52254720*gg1^6*N*z5 
- 33314096*gg1^6*N - 2550528*gg1^6*z3 + 2612736*gg1^6*z4 - 14929920*gg1^6*z5 
+ 18191888*gg1^6 - 3888*gg1^5*gg2*N^8*z3 + 64377*gg1^5*gg2*N^8 
- 839808*gg1^5*gg2*N^7*z3 - 69984*gg1^5*gg2*N^7*z4 + 1567236*gg1^5*gg2*N^7 
- 3767472*gg1^5*gg2*N^6*z3 + 839808*gg1^5*gg2*N^6*z4 + 5177685*gg1^5*gg2*N^6 
+ 4875552*gg1^5*gg2*N^5*z3 + 2869344*gg1^5*gg2*N^5*z4 - 9504930*gg1^5*gg2*N^5 
+ 27324864*gg1^5*gg2*N^4*z3 - 8398080*gg1^5*gg2*N^4*z4 - 36766608*gg1^5*gg2*N^4
- 13156992*gg1^5*gg2*N^3*z3 - 1959552*gg1^5*gg2*N^3*z4 + 18570480*gg1^5*gg2*N^3 
- 50761728*gg1^5*gg2*N^2*z3 + 13436928*gg1^5*gg2*N^2*z4 
+ 65671824*gg1^5*gg2*N^2 + 28366848*gg1^5*gg2*N*z3 - 33592320*gg1^5*gg2*N*z4 
- 22506144*gg1^5*gg2*N + 7962624*gg1^5*gg2*z3 + 26873856*gg1^5*gg2*z4 
- 22273920*gg1^5*gg2 + 12960*gg1^4*gg2^2*N^8*z3 - 124838*gg1^4*gg2^2*N^8 
+ 1048464*gg1^4*gg2^2*N^7*z3 + 128304*gg1^4*gg2^2*N^7*z4 
- 2288509*gg1^4*gg2^2*N^7 + 3871152*gg1^4*gg2^2*N^6*z3 
+ 1341360*gg1^4*gg2^2*N^6*z4 - 7464960*gg1^4*gg2^2*N^6*z5 
+ 2239209*gg1^4*gg2^2*N^6 - 12288672*gg1^4*gg2^2*N^5*z3 
+ 1656288*gg1^4*gg2^2*N^5*z4 + 22919146*gg1^4*gg2^2*N^5 
- 34447680*gg1^4*gg2^2*N^4*z3 - 9144576*gg1^4*gg2^2*N^4*z4 
+ 97044480*gg1^4*gg2^2*N^4*z5 - 51165056*gg1^4*gg2^2*N^4 
+ 77096448*gg1^4*gg2^2*N^3*z3 - 6111936*gg1^4*gg2^2*N^3*z4 
- 179159040*gg1^4*gg2^2*N^3*z5 + 89010976*gg1^4*gg2^2*N^3 
+ 52171776*gg1^4*gg2^2*N^2*z3 + 12690432*gg1^4*gg2^2*N^2*z4 
- 149299200*gg1^4*gg2^2*N^2*z5 + 63865104*gg1^4*gg2^2*N^2 
- 178868736*gg1^4*gg2^2*N*z3 - 10264320*gg1^4*gg2^2*N*z4 
+ 716636160*gg1^4*gg2^2*N*z5 - 576285664*gg1^4*gg2^2*N 
+ 91404288*gg1^4*gg2^2*z3 + 9704448*gg1^4*gg2^2*z4 - 477757440*gg1^4*gg2^2*z5 
+ 451829632*gg1^4*gg2^2 + 3888*gg1^3*gg2^3*N^8*z3 + 95925*gg1^3*gg2^3*N^8 
- 902016*gg1^3*gg2^3*N^7*z3 + 209952*gg1^3*gg2^3*N^7*z4 
+ 1891428*gg1^3*gg2^3*N^7 + 2048976*gg1^3*gg2^3*N^6*z3 
+ 2309472*gg1^3*gg2^3*N^6*z4 - 4068513*gg1^3*gg2^3*N^6 
+ 28382400*gg1^3*gg2^3*N^5*z3 - 5598720*gg1^3*gg2^3*N^5*z4 
- 45510900*gg1^3*gg2^3*N^5 - 22752576*gg1^3*gg2^3*N^4*z3 
- 24914304*gg1^3*gg2^3*N^4*z4 + 43420332*gg1^3*gg2^3*N^4 
- 171258624*gg1^3*gg2^3*N^3*z3 + 108615168*gg1^3*gg2^3*N^3*z4 
+ 234005808*gg1^3*gg2^3*N^3 + 118692864*gg1^3*gg2^3*N^2*z3 
- 8957952*gg1^3*gg2^3*N^2*z4 - 185987808*gg1^3*gg2^3*N^2 
+ 288645120*gg1^3*gg2^3*N*z3 - 358318080*gg1^3*gg2^3*N*z4 
- 328900224*gg1^3*gg2^3*N - 242860032*gg1^3*gg2^3*z3 + 286654464*gg1^3*gg2^3*z4 
+ 285053952*gg1^3*gg2^3 + 256608*gg1^2*gg2^4*N^8*z3 - 466560*gg1^2*gg2^4*N^8*z5 
+ 140152*gg1^2*gg2^4*N^8 + 2479248*gg1^2*gg2^4*N^7*z3 
+ 303264*gg1^2*gg2^4*N^7*z4 - 3732480*gg1^2*gg2^4*N^7*z5 
+ 401323*gg1^2*gg2^4*N^7 - 3707856*gg1^2*gg2^4*N^6*z3 
+ 583200*gg1^2*gg2^4*N^6*z4 + 2332800*gg1^2*gg2^4*N^6*z5 
+ 1694359*gg1^2*gg2^4*N^6 - 52459488*gg1^2*gg2^4*N^5*z3 
- 12737088*gg1^2*gg2^4*N^5*z4 + 78382080*gg1^2*gg2^4*N^5*z5 
- 6225094*gg1^2*gg2^4*N^5 + 34841664*gg1^2*gg2^4*N^4*z3 
- 1399680*gg1^2*gg2^4*N^4*z4 - 16796160*gg1^2*gg2^4*N^4*z5 
- 23119516*gg1^2*gg2^4*N^4 + 360733824*gg1^2*gg2^4*N^3*z3 
+ 166281984*gg1^2*gg2^4*N^3*z4 - 716636160*gg1^2*gg2^4*N^3*z5 
+ 183754280*gg1^2*gg2^4*N^3 - 268655616*gg1^2*gg2^4*N^2*z3 
- 114213888*gg1^2*gg2^4*N^2*z4 + 477757440*gg1^2*gg2^4*N^2*z5 
- 92953472*gg1^2*gg2^4*N^2 - 762255360*gg1^2*gg2^4*N*z3 
- 480743424*gg1^2*gg2^4*N*z4 + 1851310080*gg1^2*gg2^4*N*z5 
- 661100288*gg1^2*gg2^4*N + 688766976*gg1^2*gg2^4*z3 + 441925632*gg1^2*gg2^4*z4 
- 1672151040*gg1^2*gg2^4*z5 + 597408256*gg1^2*gg2^4 + 31104*gg1*gg2^5*N^8*z3 
- 48240*gg1*gg2^5*N^8 - 132192*gg1*gg2^5*N^7*z3 - 209952*gg1*gg2^5*N^7*z4 
+ 84438*gg1*gg2^5*N^7 - 676512*gg1*gg2^5*N^6*z3 - 69984*gg1*gg2^5*N^6*z4 
+ 1546650*gg1*gg2^5*N^6 + 9953280*gg1*gg2^5*N^5*z3 + 10077696*gg1*gg2^5*N^5*z4 
- 10549800*gg1*gg2^5*N^5 - 2830464*gg1*gg2^5*N^4*z3 - 4199040*gg1*gg2^5*N^4*z4 
+ 1623528*gg1*gg2^5*N^4 - 150916608*gg1*gg2^5*N^3*z3 
- 131010048*gg1*gg2^5*N^3*z4 + 206939520*gg1*gg2^5*N^3 
+ 129641472*gg1*gg2^5*N^2*z3 + 107495424*gg1*gg2^5*N^2*z4 
- 192460608*gg1*gg2^5*N^2 + 452874240*gg1*gg2^5*N*z3 + 376233984*gg1*gg2^5*N*z4 
- 664365312*gg1*gg2^5*N - 437944320*gg1*gg2^5*z3 - 358318080*gg1*gg2^5*z4 
+ 657229824*gg1*gg2^5 - 5184*gg2^6*N^8*z3 + 9437*gg2^6*N^8 + 84240*gg2^6*N^7*z3 
+ 34992*gg2^6*N^7*z4 - 179209*gg2^6*N^7 + 138672*gg2^6*N^6*z3 
+ 11664*gg2^6*N^6*z4 - 514408*gg2^6*N^6 - 4536000 *gg2^6*N^5*z3 
- 1679616*gg2^6*N^5*z4 + 12715108*gg2^6*N^5 + 1622592*gg2 ^6*N^4*z3 
+ 699840*gg2^6*N^4*z4 - 5438864*gg2^6*N^4 + 62166528*gg2^6*N^3*z3 
+ 21835008*gg2^6*N^3*z4 - 205850048*gg2^6*N^3 - 51840000*gg2^6*N^2*z3 
- 17915904*gg2^6*N^2*z4 + 183232640*gg2^6*N^2 - 181481472*gg2^6*N*z3 
- 62705664*gg2^6*N*z4 + 631427840*gg2^6*N + 173850624*gg2^6*z3 
+ 59719680*gg2^6*z4 - 615402496*gg2^6))/(839808*N^4);

gamma_z := 

+ ( - gg1^2*N - gg2^2*N^2 - 2*gg2^2*N + 8*gg2^2)/(6*N) 

+ ( - 11*gg1^4*N^3 + gg1^4*N^2 - 2*gg1^4*N + 24*gg1^3*gg2*N^3 
+ 48*gg1^3*gg2*N^2 - 192*gg1^3*gg2*N - 11*gg1^2*gg2^2*N^3 - 22*gg1^2*gg2^2*N^2 
+ 88*gg1^2*gg2^2*N + gg2^4*N^4 + 28*gg2^4*N^3 - 156*gg2^4*N^2 - 608*gg2^4*N 
+ 1600*gg2^4)/(108*N^2) 

+ ( - 409*gg1^6*N^5 + 1296*gg1^6*N^4*z3 - 2835*gg1^6*N^4 + 3888*gg1^6*N^3*z3 
- 9025*gg1^6*N^3 - 5184*gg1^6*N^2*z3 + 13878*gg1^6*N^2 + 5184*gg1^6*N*z3 
- 8560*gg1^6*N + 1920*gg1^5*gg2*N^5 + 4680*gg1^5*gg2*N^4 - 14208*gg1^5*gg2*N^3 
- 7776*gg1^5*gg2*N^2 + 4224*gg1^5*gg2*N - 2127*gg1^4*gg2^2*N^5 
+ 6480*gg1^4*gg2^2*N^4*z3 - 17574*gg1^4*gg2^2*N^4 - 12960*gg1^4*gg2^2*N^3*z3 
+ 43266*gg1^4*gg2^2*N^3 - 103680*gg1^4*gg2^2*N^2*z3 + 212340*gg1^4*gg2^2*N^2 
+ 207360*gg1^4*gg2^2*N*z3 - 423120*gg1^4*gg2^2*N + 624*gg1^3*gg2^3*N^5 
- 312*gg1^3*gg2^3*N^4 + 9360*gg1^3*gg2^3*N^3 + 47424*gg1^3*gg2^3*N^2 
- 139776*gg1^3*gg2^3*N + 67*gg1^2*gg2^4*N^5 + 2038*gg1^2*gg2^4*N^4 
- 11424*gg1^2*gg2^4*N^3 - 44624*gg1^2*gg2^4*N^2 + 117568*gg1^2*gg2^4*N 
+ 25*gg2^6*N^6 + 3888*gg2^6*N^5*z3 - 6492*gg2^6*N^5 - 2592*gg2^6*N^4*z3 
+ 528*gg2^6*N^4 - 176256*gg2^6*N^3*z3 + 341960*gg2^6*N^3 + 248832*gg2^6*N^2*z3 
- 496128*gg2^6*N^2 + 1824768*gg2^6*N*z3 - 3915264*gg2^6*N - 3317760*gg2^6*z3 
+ 7277056*gg2^6)/(7776*N^3) 

+ ( 1296*gg1^8*N^7*z3 - 14648*gg1^8*N^7 + 221616*gg1^8*N^6*z3 
+ 11664*gg1^8*N^6*z4 - 233280*gg1^8*N^6*z5 - 154823*gg1^8*N^6 
+ 1013472*gg1^8*N^5*z3 + 279936*gg1^8*N^5*z4 - 2099520*gg1^8*N^5*z5 
+ 522306*gg1^8*N^5 - 361584*gg1^8*N^4*z3 - 139968*gg1^8*N^4*z4 
- 1866240*gg1^8*N^4*z5 + 3284909*gg1^8*N^4 - 2345760*gg1^8*N^3*z3 
- 2542752*gg1^8*N^3*z4 + 7464960*gg1^8*N^3*z5 - 3851298*gg1^8*N^3 
+ 4370112*gg1^8*N^2*z3 + 2612736*gg1^8*N^2*z4 - 11197440*gg1^8*N^2*z5 
+ 5309968*gg1^8*N^2 + 238464*gg1^8*N*z3 - 653184*gg1^8*N*z4 
+ 3732480*gg1^8*N*z5 - 3883280*gg1^8*N + 79617*gg1^7*gg2*N^7 
- 781488*gg1^7*gg2*N^6*z3 - 139968*gg1^7*gg2*N^6*z4 + 1456017*gg1^7*gg2*N^6 
- 2814912*gg1^7*gg2*N^5*z3 + 349920*gg1^7*gg2*N^5*z4 + 3733188*gg1^7*gg2*N^5 
+ 6174144*gg1^7*gg2*N^4*z3 + 1539648*gg1^7*gg2*N^4*z4 - 10321896*gg1^7*gg2*N^4 
+ 14867712*gg1^7*gg2*N^3*z3 - 5878656*gg1^7*gg2*N^3*z4 - 21718344*gg1^7*gg2*N^3 
- 19408896*gg1^7*gg2*N^2*z3 + 8398080*gg1^7*gg2*N^2*z4 + 26997216*gg1^7*gg2*N^2 
- 6718464*gg1^7*gg2*N*z4 + 4035072*gg1^7*gg2*N - 72576*gg1^6*gg2^2*N^7*z3 
- 54572*gg1^6*gg2^2*N^7 + 1091232*gg1^6*gg2^2*N^6*z3 
+ 116640*gg1^6*gg2^2*N^6*z4 - 2303595*gg1^6*gg2^2*N^6 
+ 4355856*gg1^6*gg2^2*N^5*z3 + 1516320*gg1^6*gg2^2*N^5*z4 
- 7464960*gg1^6*gg2^2*N^5*z5 + 2876048*gg1^6*gg2^2*N^5 
- 16189632*gg1^6*gg2^2*N^4*z3 + 979776*gg1^6*gg2^2*N^4*z4 
+ 7464960*gg1^6*gg2^2*N^4*z5 + 19879236*gg1^6*gg2^2*N^4 
- 21425472*gg1^6*gg2^2*N^3*z3 - 10077696*gg1^6*gg2^2*N^3*z4 
+ 74649600*gg1^6*gg2^2*N^3*z5 - 55059280*gg1^6*gg2^2*N^3 
+ 84830976*gg1^6*gg2^2*N^2*z3 + 8211456*gg1^6*gg2^2*N^2*z4 
- 238878720*gg1^6*gg2^2*N^2*z5 + 135132864*gg1^6*gg2^2*N^2 
- 54411264*gg1^6*gg2^2*N*z3 - 11943936*gg1^6*gg2^2*N*z4 
+ 238878720*gg1^6*gg2^2*N*z5 - 177871616*gg1^6*gg2^2*N 
+ 276048*gg1^5*gg2^3*N^7*z3 - 219369*gg1^5*gg2^3*N^7 + 34992*gg1^5*gg2^3*N^6*z3 
+ 209952*gg1^5*gg2^3*N^6*z4 + 203457*gg1^5*gg2^3*N^6 
+ 295488*gg1^5*gg2^3*N^5*z3 + 2939328*gg1^5*gg2^3*N^5*z4 
- 1929282*gg1^5*gg2^3*N^5 + 16376256*gg1^5*gg2^3*N^4*z3 
- 7838208*gg1^5*gg2^3*N^4*z4 - 15930672*gg1^5*gg2^3*N^4 
- 27993600*gg1^5*gg2^3*N^3*z3 - 20155392*gg1^5*gg2^3*N^3*z4 
+ 38991504*gg1^5*gg2^3*N^3 - 61337088*gg1^5*gg2^3*N^2*z3 
+ 134369280*gg1^5*gg2^3*N^2*z4 + 8755392*gg1^5*gg2^3*N^2 
+ 80123904*gg1^5*gg2^3*N*z3 - 179159040*gg1^5*gg2^3*N*z4 
- 7633920*gg1^5*gg2^3*N + 235872*gg1^4*gg2^4*N^7*z3 - 933120*gg1^4*gg2^4*N^7*z5 
+ 605131*gg1^4*gg2^4*N^7 + 2148768*gg1^4*gg2^4*N^6*z3 
+ 571536*gg1^4*gg2^4*N^6*z4 - 6531840*gg1^4*gg2^4*N^6*z5 
+ 3770156*gg1^4*gg2^4*N^6 - 4857408*gg1^4*gg2^4*N^5*z3 
+ 139968*gg1^4*gg2^4*N^5*z4 + 9331200*gg1^4*gg2^4*N^5*z5 
- 3865942*gg1^4*gg2^4*N^5 - 34489152*gg1^4*gg2^4*N^4*z3 
- 19642176*gg1^4*gg2^4*N^4*z4 + 134369280*gg1^4*gg2^4*N^4*z5 
- 97841248*gg1^4*gg2^4*N^4 + 66635136*gg1^4*gg2^4*N^3*z3 
+ 22581504*gg1^4*gg2^4*N^3*z4 - 149299200*gg1^4*gg2^4*N^3*z5 
+ 76982696*gg1^4*gg2^4*N^3 + 133166592*gg1^4*gg2^4*N^2*z3 
+ 185877504*gg1^4*gg2^4*N^2*z4 - 1015234560*gg1^4*gg2^4*N^2*z5 
+ 916523264*gg1^4*gg2^4*N^2 - 263098368*gg1^4*gg2^4*N*z3 
- 325472256*gg1^4*gg2^4*N*z4 + 1672151040*gg1^4*gg2^4*N*z5 
- 1455765632*gg1^4*gg2^4*N + 167184*gg1^3*gg2^5*N^7*z3 - 165558*gg1^3*gg2^5*N^7 
+ 536544*gg1^3*gg2^5*N^6*z3 - 479898*gg1^3*gg2^5*N^6 
- 3452544*gg1^3*gg2^5*N^5*z3 + 4602708*gg1^3*gg2^5*N^5 
- 4914432*gg1^3*gg2^5*N^4*z3 + 2345952*gg1^3*gg2^5*N^4 
+ 7464960*gg1^3*gg2^5*N^3*z3 - 4626720*gg1^3*gg2^5*N^3 
- 46282752*gg1^3*gg2^5*N^2*z3 + 119910528*gg1^3*gg2^5*N^2 
+ 129392640*gg1^3*gg2^5*N*z3 - 287772672*gg1^3*gg2^5*N 
- 16848*gg1^2*gg2^6*N^7*z3 + 15315*gg1^2*gg2^6*N^7 + 233280*gg1^2*gg2^6*N^6*z3 
- 139968*gg1^2*gg2^6*N^6*z4 - 328866*gg1^2*gg2^6*N^6 
+ 171072*gg1^2*gg2^6*N^5*z3 + 93312*gg1^2*gg2^6*N^5*z4 - 397272*gg1^2*gg2^6*N^5 
- 12483072*gg1^2*gg2^6*N^4*z3 + 6345216*gg1^2*gg2^6*N^4*z4 
+ 19055616*gg1^2*gg2^6*N^4 + 17542656*gg1^2*gg2^6*N^3*z3 
- 8957952*gg1^2*gg2^6*N^3*z4 - 27454848*gg1^2*gg2^6*N^3 
+ 139345920*gg1^2*gg2^6*N^2*z3 - 65691648*gg1^2*gg2^6*N^2*z4 
- 231295872*gg1^2*gg2^6*N^2 - 258121728*gg1^2*gg2^6*N*z3 
+ 119439360*gg1^2*gg2^6*N*z4 + 435866112*gg1^2*gg2^6*N + 147744*gg2^8*N^8*z3 
- 233280*gg2^8*N^8*z5 + 61479*gg2^8*N^8 + 1372464*gg2^8*N^7*z3 
+ 209952*gg2^8*N^7*z4 - 2566080*gg2^8*N^7*z5 + 775764*gg2^8*N^7 
- 528768*gg2^8*N^6*z3 + 3149280*gg2^8*N^6*z4 - 4199040*gg2^8*N^6*z5 
+ 3950856*gg2^8*N^6 - 29315520*gg2^8*N^5*z3 - 9377856*gg2^8*N^5*z4 
+ 95178240*gg2^8*N^5*z5 - 52598160*gg2^8*N^5 - 2488320*gg2^8*N^4*z3 
- 70543872*gg2^8*N^4*z4 + 149299200*gg2^8*N^4*z5 - 139649616*gg2^8*N^4 
+ 395891712*gg2^8*N^3*z3 + 539716608*gg2^8*N^3*z4 - 2448506880*gg2^8*N^3*z5 
+ 1846364544*gg2^8*N^3 - 158257152*gg2^8*N^2*z3 - 8957952*gg2^8*N^2*z4 
+ 597196800*gg2^8*N^2*z5 - 341107200*gg2^8*N^2 - 2532114432*gg2^8*N*z3 
- 6127239168*gg2^8*N*z4 + 21499084800*gg2^8*N*z5 - 17978333184*gg2^8*N 
+ 3328376832*gg2^8*z3 + 9172942848*gg2^8*z4 - 30576476160*gg2^8*z5 
+ 26099822592*gg2^8)/(419904*N^4);

beta_1 := 

- (ep*gg1)/2 

+ (gg1*( - 2*gg1^2*N^2 + 3*gg1^2*N - 8*gg1^2 + 6*gg1*gg2*N^2 + 12*gg1*gg2*N
- 48*gg1*gg2 - gg2^2*N^2 - 2*gg2^2*N + 8*gg2^2))/(12*N) 

+ (gg1*( - 11*gg1^4*N^4 - 113*gg1^4*N^3 - 481*gg1^4*N^2 + 730*gg1^4*N 
- 536*gg1^4 + 45*gg1^3*gg2*N^4 + 66*gg1^3*gg2*N^3 - 228*gg1^3*gg2*N^2 
+ 552*gg1^3*gg2*N - 1440*gg1^3*gg2 - 65*gg1^2*gg2^2*N^4 - 455*gg1^2*gg2^2*N^3 
+ 1146*gg1^2*gg2^2*N^2 + 5152*gg1^2*gg2^2*N - 10208*gg1^2*gg2^2
+ 15*gg1*gg2^3*N^4 + 6*gg1*gg2^3*N^3 + 144*gg1*gg2^3*N^2 + 816*gg1*gg2^3*N
- 2496*gg1*gg2^3 + gg2^4*N^4 + 28*gg2^4*N^3 - 156*gg2^4*N^2 - 608*gg2^4*N
+ 1600*gg2^4))/(216*N^2)

+ (gg1*( - 386*gg1^6*N^6 + 10368*gg1^6*N^5*z3 - 6755*gg1^6*N^5
+ 73872*gg1^6*N^4*z3 + 26745*gg1^6*N^4 - 66096*gg1^6*N^3*z3 + 148115*gg1^6*N^3
- 393984*gg1^6*N^2*z3 - 279354*gg1^6*N^2 + 409536*gg1^6*N*z3 + 330880*gg1^6*N
- 20736*gg1^6*z3 - 251360*gg1^6 + 2016*gg1^5*gg2*N^6 - 31104*gg1^5*gg2*N^5*z3
+ 39546*gg1^5*gg2*N^5 - 31104*gg1^5*gg2*N^4*z3 + 133236*gg1^5*gg2*N^4
+ 373248*gg1^5*gg2*N^3*z3 - 265536*gg1^5*gg2*N^3 - 31104*gg1^5*gg2*N^2*z3
- 893880*gg1^5*gg2*N^2 - 311040*gg1^5*gg2*N*z3 + 1122768*gg1^5*gg2*N
- 746496*gg1^5*gg2*z3 - 72000*gg1^5*gg2 - 4292*gg1^4*gg2^2*N^6
+ 28512*gg1^4*gg2^2*N^5*z3 - 53631*gg1^4*gg2^2*N^5 + 125712*gg1^4*gg2^2*N^4*z3
+ 133430*gg1^4*gg2^2*N^4 - 54432*gg1^4*gg2^2*N^3*z3 + 298218*gg1^4*gg2^2*N^3
- 559872*gg1^4*gg2^2*N^2*z3 - 1669756*gg1^4*gg2^2*N^2
- 456192*gg1^4*gg2^2*N*z3 + 4973904*gg1^4*gg2^2*N + 663552*gg1^4*gg2^2*z3
- 5798528*gg1^4*gg2^2 + 3888*gg1^3*gg2^3*N^6 - 7776*gg1^3*gg2^3*N^5*z3
+ 58668*gg1^3*gg2^3*N^5 + 233280*gg1^3*gg2^3*N^4*z3 - 153264*gg1^3*gg2^3*N^4
+ 62208*gg1^3*gg2^3*N^3*z3 - 1211184*gg1^3*gg2^3*N^3
- 1990656*gg1^3*gg2^3*N^2*z3 + 1953600*gg1^3*gg2^3*N^2
+ 5971968*gg1^3*gg2^3*N*z3 + 4598016*gg1^3*gg2^3*N - 7962624*gg1^3*gg2^3*z3
- 6994944*gg1^3*gg2^3 - 180*gg1^2*gg2^4*N^6 + 31104*gg1^2*gg2^4*N^5*z3
- 13145*gg1^2*gg2^4*N^5 + 88390*gg1^2*gg2^4*N^4 - 995328*gg1^2*gg2^4*N^3*z3
+ 168864*gg1^2*gg2^4*N^3 + 1244160*gg1^2*gg2^4*N^2*z3 - 710192*gg1^2*gg2^4*N^2
+ 8957952*gg1^2*gg2^4*N*z3 + 2281408*gg1^2*gg2^4*N - 15925248*gg1^2*gg2^4*z3
- 4055040*gg1^2*gg2^4 - 438*gg1*gg2^5*N^6 - 23328*gg1*gg2^5*N^5*z3
+ 20520*gg1*gg2^5*N^5 + 15552*gg1*gg2^5*N^4*z3 + 10512*gg1*gg2^5*N^4
+ 1057536*gg1*gg2^5*N^3*z3 - 1071984*gg1*gg2^5*N^3 - 1492992*gg1*gg2^5*N^2*z3
+ 1532736*gg1*gg2^5*N^2 - 10948608*gg1*gg2^5*N*z3 + 12443904*gg1*gg2^5*N
+ 19906560*gg1*gg2^5*z3 - 23239680*gg1*gg2^5 + 25*gg2^6*N^6
+ 3888*gg2^6*N^5*z3 - 6492*gg2^6*N^5 - 2592*gg2^6*N^4*z3 + 528*gg2^6*N^4
- 176256*gg2^6*N^3*z3 + 341960*gg2^6*N^3 + 248832*gg2^6*N^2*z3
- 496128*gg2^6*N^2 + 1824768*gg2^6*N*z3 - 3915264*gg2^6*N - 3317760*gg2^6*z3
+ 7277056*gg2^6))/(15552*N^3)

+ (gg1*( - 13855*gg1^8*N^8 - 929232*gg1^8*N^7*z3 - 186624*gg1^8*N^7*z4
+ 933120*gg1^8*N^7*z5 - 56635*gg1^8*N^7 - 7056720*gg1^8*N^6*z3
- 1154736*gg1^8*N^6*z4 + 2099520*gg1^8*N^6*z5 - 2216890*gg1^8*N^6
- 40800672*gg1^8*N^5*z3 + 2647728*gg1^8*N^5*z4 + 11897280*gg1^8*N^5*z5
- 19199508*gg1^8*N^5 + 2480544*gg1^8*N^4*z3 + 2507760*gg1^8*N^4*z4
+ 38724480*gg1^8*N^4*z5 + 10557723*gg1^8*N^4 + 166756320*gg1^8*N^3*z3
- 13670208*gg1^8*N^3*z4 - 26127360*gg1^8*N^3*z5 + 169404030*gg1^8*N^3
- 233015616*gg1^8*N^2*z3 + 35598528*gg1^8*N^2*z4 - 268738560*gg1^8*N^2*z5
- 224532088*gg1^8*N^2 + 473807232*gg1^8*N*z3 - 40124160*gg1^8*N*z4
- 167961600*gg1^8*N*z5 + 215870624*gg1^8*N + 31290624*gg1^8*z3
+ 1492992*gg1^8*z4 - 82114560*gg1^8*z5 - 104680384*gg1^8
- 3888*gg1^7*gg2*N^8*z3 + 91104*gg1^7*gg2*N^8 - 6061392*gg1^7*gg2*N^7*z3
+ 1119744*gg1^7*gg2*N^7*z4 + 6998400*gg1^7*gg2*N^7*z5 + 270852*gg1^7*gg2*N^7
- 23740128*gg1^7*gg2*N^6*z3 + 6683472*gg1^7*gg2*N^6*z4
+ 32892480*gg1^7*gg2*N^6*z5 - 13154724*gg1^7*gg2*N^6
+ 37725264*gg1^7*gg2*N^5*z3 - 2834352*gg1^7*gg2*N^5*z4
- 49688640*gg1^7*gg2*N^5*z5 - 67146684*gg1^7*gg2*N^5
+ 273715200*gg1^7*gg2*N^4*z3 - 68584320*gg1^7*gg2*N^4*z4
- 181958400*gg1^7*gg2*N^4*z5 + 56975748*gg1^7*gg2*N^4
+ 111196800*gg1^7*gg2*N^3*z3 - 9797760*gg1^7*gg2*N^3*z4
+ 302330880*gg1^7*gg2*N^3*z5 + 306906888*gg1^7*gg2*N^3
- 1392837120*gg1^7*gg2*N^2*z3 + 259780608*gg1^7*gg2*N^2*z4
- 246343680*gg1^7*gg2*N^2*z5 - 512188272*gg1^7*gg2*N^2
+ 874209024*gg1^7*gg2*N*z3 - 197634816*gg1^7*gg2*N*z4
+ 190356480*gg1^7*gg2*N*z5 + 795439392*gg1^7*gg2*N - 357073920*gg1^7*gg2*z3
+ 51508224*gg1^7*gg2*z4 - 313528320*gg1^7*gg2*z5 + 23611776*gg1^7*gg2
+ 24624*gg1^6*gg2^2*N^8*z3 - 258479*gg1^6*gg2^2*N^8
+ 4673376*gg1^6*gg2^2*N^7*z3 - 2076192*gg1^6*gg2^2*N^7*z4
- 6632199*gg1^6*gg2^2*N^7 - 7242048*gg1^6*gg2^2*N^6*z3
- 7324992*gg1^6*gg2^2*N^6*z4 - 10264320*gg1^6*gg2^2*N^6*z5
- 177864*gg1^6*gg2^2*N^6 - 282316752*gg1^6*gg2^2*N^5*z3
+ 34210512*gg1^6*gg2^2*N^5*z4 + 112907520*gg1^6*gg2^2*N^5*z5
+ 61037400*gg1^6*gg2^2*N^5 - 219500928*gg1^6*gg2^2*N^4*z3
+ 65038464*gg1^6*gg2^2*N^4*z4 + 737164800*gg1^6*gg2^2*N^4*z5
+ 96827908*gg1^6*gg2^2*N^4 + 1483531200*gg1^6*gg2^2*N^3*z3
- 211444992*gg1^6*gg2^2*N^3*z4 - 339655680*gg1^6*gg2^2*N^3*z5
+ 216853824*gg1^6*gg2^2*N^3 - 990579456*gg1^6*gg2^2*N^2*z3
+ 22021632*gg1^6*gg2^2*N^2*z4 - 3366696960*gg1^6*gg2^2*N^2*z5
- 1778558688*gg1^6*gg2^2*N^2 + 3664300032*gg1^6*gg2^2*N*z3
- 46842624*gg1^6*gg2^2*N*z4 + 59719680*gg1^6*gg2^2*N*z5
+ 2291206176*gg1^6*gg2^2*N - 2829385728*gg1^6*gg2^2*z3
+ 296358912*gg1^6*gg2^2*z4 + 1313832960*gg1^6*gg2^2*z5
- 1778976128*gg1^6*gg2^2 - 62208*gg1^5*gg2^3*N^8*z3 + 377442*gg1^5*gg2^3*N^8
- 451008*gg1^5*gg2^3*N^7*z3 + 1329696*gg1^5*gg2^3*N^7*z4
- 2799360*gg1^5*gg2^3*N^7*z5 + 6628920*gg1^5*gg2^3*N^7
+ 36298368*gg1^5*gg2^3*N^6*z3 + 6403536*gg1^5*gg2^3*N^6*z4
- 27993600*gg1^5*gg2^3*N^6*z5 - 43104246*gg1^5*gg2^3*N^6
+ 265791456*gg1^5*gg2^3*N^5*z3 + 1329696*gg1^5*gg2^3*N^5*z4
- 450696960*gg1^5*gg2^3*N^5*z5 - 123286038*gg1^5*gg2^3*N^5
+ 317276352*gg1^5*gg2^3*N^4*z3 - 70963776*gg1^5*gg2^3*N^4*z4
- 565470720*gg1^5*gg2^3*N^4*z5 + 1030824984*gg1^5*gg2^3*N^4
- 1958992128*gg1^5*gg2^3*N^3*z3 - 112814208*gg1^5*gg2^3*N^3*z4
+ 5576325120*gg1^5*gg2^3*N^3*z5 - 885386904*gg1^5*gg2^3*N^3
- 3040727040*gg1^5*gg2^3*N^2*z3 + 437819904*gg1^5*gg2^3*N^2*z4
+ 2597806080*gg1^5*gg2^3*N^2*z5 - 6860652864*gg1^5*gg2^3*N^2
+ 8295063552*gg1^5*gg2^3*N*z3 - 199314432*gg1^5*gg2^3*N*z4
- 16124313600*gg1^5*gg2^3*N*z5 + 16732406976*gg1^5*gg2^3*N
- 4586471424*gg1^5*gg2^3*z3 + 62705664*gg1^5*gg2^3*z4
+ 2866544640*gg1^5*gg2^3*z5 - 9673608960*gg1^5*gg2^3
+ 384912*gg1^4*gg2^4*N^8*z3 - 466560*gg1^4*gg2^4*N^8*z5
- 130235*gg1^4*gg2^4*N^8 - 7836912*gg1^4*gg2^4*N^7*z3
- 81648*gg1^4*gg2^4*N^7*z4 + 9331200*gg1^4*gg2^4*N^7*z5
- 3234373*gg1^4*gg2^4*N^7 - 140866128*gg1^4*gg2^4*N^6*z3
+ 6858432*gg1^4*gg2^4*N^6*z4 + 71383680*gg1^4*gg2^4*N^6*z5
+ 30930918*gg1^4*gg2^4*N^6 - 302416416*gg1^4*gg2^4*N^5*z3
+ 10707552*gg1^4*gg2^4*N^5*z4 + 87713280*gg1^4*gg2^4*N^5*z5
+ 153195898*gg1^4*gg2^4*N^5 + 1748941632*gg1^4*gg2^4*N^4*z3
- 106702272*gg1^4*gg2^4*N^4*z4 - 117573120*gg1^4*gg2^4*N^4*z5
- 324753008*gg1^4*gg2^4*N^4 + 1317036672*gg1^4*gg2^4*N^3*z3
- 49082112*gg1^4*gg2^4*N^3*z4 - 686776320*gg1^4*gg2^4*N^3*z5
- 1429200392*gg1^4*gg2^4*N^3 - 9837199872*gg1^4*gg2^4*N^2*z3
+ 172440576*gg1^4*gg2^4*N^2*z4 - 537477120*gg1^4*gg2^4*N^2*z5
+ 872625216*gg1^4*gg2^4*N^2 + 18797101056*gg1^4*gg2^4*N*z3
- 385191936*gg1^4*gg2^4*N*z4 + 4240097280*gg1^4*gg2^4*N*z5
+ 7212671360*gg1^4*gg2^4*N - 17167417344*gg1^4*gg2^4*z3
+ 1409384448*gg1^4*gg2^4*z4 - 7405240320*gg1^4*gg2^4*z5
- 7720699904*gg1^4*gg2^4 - 3732480*gg1^3*gg2^5*N^8*z3
+ 5598720*gg1^3*gg2^5*N^8*z5 - 1370304*gg1^3*gg2^5*N^8
- 21660048*gg1^3*gg2^5*N^7*z3 + 209952*gg1^3*gg2^5*N^7*z4
+ 27293760*gg1^3*gg2^5*N^7*z5 - 5688186*gg1^3*gg2^5*N^7
+ 80909280*gg1^3*gg2^5*N^6*z3 + 4269024*gg1^3*gg2^5*N^6*z4
- 164462400*gg1^3*gg2^5*N^6*z5 + 20027142*gg1^3*gg2^5*N^6
+ 584444160*gg1^3*gg2^5*N^5*z3 + 18755712*gg1^3*gg2^5*N^5*z4
- 695640960*gg1^3*gg2^5*N^5*z5 + 20859588*gg1^3*gg2^5*N^5
- 256359168*gg1^3*gg2^5*N^4*z3 - 260620416*gg1^3*gg2^5*N^4*z4
+ 2211494400*gg1^3*gg2^5*N^4*z5 - 413239152*gg1^3*gg2^5*N^4
- 5001896448*gg1^3*gg2^5*N^3*z3 + 117573120*gg1^3*gg2^5*N^3*z4
+ 1343692800*gg1^3*gg2^5*N^3*z5 + 981052992*gg1^3*gg2^5*N^3
+ 1298654208*gg1^3*gg2^5*N^2*z3 + 2490310656*gg1^3*gg2^5*N^2*z4
- 13436928000*gg1^3*gg2^5*N^2*z5 + 2884511232*gg1^3*gg2^5*N^2
+ 22873632768*gg1^3*gg2^5*N*z3 - 7865081856*gg1^3*gg2^5*N*z4
+ 43177328640*gg1^3*gg2^5*N*z5 - 12001247232*gg1^3*gg2^5*N
- 26977370112*gg1^3*gg2^5*z3 + 8097988608*gg1^3*gg2^5*z4
- 50881167360*gg1^3*gg2^5*z5 + 10357493760*gg1^3*gg2^5
- 3691008*gg1^2*gg2^6*N^8*z3 + 5598720*gg1^2*gg2^6*N^8*z5
- 1354387*gg1^2*gg2^6*N^8 - 30212352*gg1^2*gg2^6*N^7*z3
+ 734832*gg1^2*gg2^6*N^7*z4 + 44789760*gg1^2*gg2^6*N^7*z5
- 11992789*gg1^2*gg2^6*N^7 + 14458176*gg1^2*gg2^6*N^6*z3
+ 4525632*gg1^2*gg2^6*N^6*z4 - 78382080*gg1^2*gg2^6*N^6*z5
+ 13721870*gg1^2*gg2^6*N^6 + 538446528*gg1^2*gg2^6*N^5*z3
- 56173824*gg1^2*gg2^6*N^5*z4 - 918190080*gg1^2*gg2^6*N^5*z5
+ 328939744*gg1^2*gg2^6*N^5 - 329816448*gg1^2*gg2^6*N^4*z3
- 112627584*gg1^2*gg2^6*N^4*z4 + 1164533760*gg1^2*gg2^6*N^4*z5
+ 255581632*gg1^2*gg2^6*N^4 - 5065016832*gg1^2*gg2^6*N^3*z3
+ 1427673600*gg1^2*gg2^6*N^3*z4 + 5733089280*gg1^2*gg2^6*N^3*z5
- 4918604288*gg1^2*gg2^6*N^3 + 5934311424*gg1^2*gg2^6*N^2*z3
- 406093824*gg1^2*gg2^6*N^2*z4 - 8599633920*gg1^2*gg2^6*N^2*z5
- 535194496*gg1^2*gg2^6*N^2 + 17391697920*gg1^2*gg2^6*N*z3
- 11543814144*gg1^2*gg2^6*N*z4 + 7166361600*gg1^2*gg2^6*N*z5
+ 37772254208*gg1^2*gg2^6*N - 26066976768*gg1^2*gg2^6*z3
+ 16506519552*gg1^2*gg2^6*z4 - 17199267840*gg1^2*gg2^6*z5
- 47666673664*gg1^2*gg2^6 - 898128*gg1*gg2^7*N^8*z3 + 1399680*gg1*gg2^7*N^8*z5
- 353802*gg1*gg2^7*N^8 - 8619696*gg1*gg2^7*N^7*z3 - 944784*gg1*gg2^7*N^7*z4
+ 15396480*gg1*gg2^7*N^7*z5 - 3507360*gg1*gg2^7*N^7 + 6119712*gg1*gg2^7*N^6*z3
- 11127456*gg1*gg2^7*N^6*z4 + 25194240*gg1*gg2^7*N^6*z5
- 11237124*gg1*gg2^7*N^6 + 233964288*gg1*gg2^7*N^5*z3
+ 56267136*gg1*gg2^7*N^5*z4 - 571069440*gg1*gg2^7*N^5*z5
+ 196658616*gg1*gg2^7*N^5 - 3856896*gg1*gg2^7*N^4*z3
+ 268738560*gg1*gg2^7*N^4*z4 - 895795200*gg1*gg2^7*N^4*z5
+ 452264352*gg1*gg2^7*N^4 - 3468966912*gg1*gg2^7*N^3*z3
- 2458957824*gg1*gg2^7*N^3*z4 + 14691041280*gg1*gg2^7*N^3*z5
- 6416445120*gg1*gg2^7*N^3 + 1524842496*gg1*gg2^7*N^2*z3
+ 214990848*gg1*gg2^7*N^2*z4 - 3583180800*gg1*gg2^7*N^2*z5
+ 1280776704*gg1*gg2^7*N^2 + 21407514624*gg1*gg2^7*N*z3
+ 25906397184*gg1*gg2^7*N*z4 - 128994508800*gg1*gg2^7*N*z5
+ 61289094144*gg1*gg2^7*N - 27646230528*gg1*gg2^7*z3
- 38268370944*gg1*gg2^7*z4 + 183458856960*gg1*gg2^7*z5 - 88640348160*gg1*gg2^7
+ 147744*gg2^8*N^8*z3 - 233280*gg2^8*N^8*z5 + 61479*gg2^8*N^8
+ 1372464*gg2^8*N^7*z3 + 209952*gg2^8*N^7*z4 - 2566080*gg2^8*N^7*z5
+ 775764*gg2^8*N^7 - 528768*gg2^8*N^6*z3 + 3149280*gg2^8*N^6*z4
- 4199040*gg2^8*N^6*z5 + 3950856*gg2^8*N^6 - 29315520*gg2^8*N^5*z3
- 9377856*gg2^8*N^5*z4 + 95178240*gg2^8*N^5*z5 - 52598160*gg2^8*N^5
- 2488320*gg2^8*N^4*z3 - 70543872*gg2^8*N^4*z4 + 149299200*gg2^8*N^4*z5
- 139649616*gg2^8*N^4 + 395891712*gg2^8*N^3*z3 + 539716608*gg2^8*N^3*z4
- 2448506880*gg2^8*N^3*z5 + 1846364544*gg2^8*N^3 - 158257152*gg2^8*N^2*z3
- 8957952*gg2^8*N^2*z4 + 597196800*gg2^8*N^2*z5 - 341107200*gg2^8*N^2
- 2532114432*gg2^8*N*z3 - 6127239168*gg2^8*N*z4 + 21499084800*gg2^8*N*z5
- 17978333184*gg2^8*N + 3328376832*gg2^8*z3 + 9172942848*gg2^8*z4
- 30576476160*gg2^8*z5 + 26099822592*gg2^8))/(839808*N^4);

beta_2 :=

- (ep*gg2)/2 

+ (2*gg1^3*N - gg1^2*gg2*N + gg2^3*N^2 + 6*gg2^3*N - 40*gg2^3)/(4*N) 

+ (21*gg1^5*N^3 - 6*gg1^5*N^2 + 12*gg1^5*N - 38*gg1^4*gg2*N^3
- 161*gg1^4*gg2*N^2 + 646*gg1^4*gg2*N - 3*gg1^3*gg2^2*N^3 - 60*gg1^3*gg2^2*N^2
+ 456*gg1^3*gg2^2*N + 10*gg1^2*gg2^3*N^3 + 62*gg1^2*gg2^3*N^2
- 416*gg1^2*gg2^3*N - 5*gg2^5*N^4 - 170*gg2^5*N^3 + 492*gg2^5*N^2
+ 6352*gg2^5*N - 21440*gg2^5)/(72*N^2)

+ (516*gg1^7*N^5 - 7776*gg1^7*N^4*z3 + 12672*gg1^7*N^4 + 25914*gg1^7*N^3
- 44568*gg1^7*N^2 + 17112*gg1^7*N + 95*gg1^6*gg2*N^5 + 9072*gg1^6*gg2*N^4*z3
- 19809*gg1^6*gg2*N^4 + 34992*gg1^6*gg2*N^3*z3 + 26111*gg1^6*gg2*N^3
- 5184*gg1^6*gg2*N^2*z3 + 2790*gg1^6*gg2*N^2 + 5184*gg1^6*gg2*N*z3
+ 127376*gg1^6*gg2*N - 5214*gg1^5*gg2^2*N^5 - 7776*gg1^5*gg2^2*N^4*z3
+ 2142*gg1^5*gg2^2*N^4 + 155520*gg1^5*gg2^2*N^3*z3 + 21480*gg1^5*gg2^2*N^3
- 248832*gg1^5*gg2^2*N^2*z3 - 165168*gg1^5*gg2^2*N^2 + 497664*gg1^5*gg2^2*N*z3
+ 239424*gg1^5*gg2^2*N + 8481*gg1^4*gg2^3*N^5 + 29808*gg1^4*gg2^3*N^4*z3
+ 51828*gg1^4*gg2^3*N^4 - 75168*gg1^4*gg2^3*N^3*z3 - 127506*gg1^4*gg2^3*N^3
- 414720*gg1^4*gg2^3*N^2*z3 - 1351404*gg1^4*gg2^3*N^2
+ 1451520*gg1^4*gg2^3*N*z3 + 3470928*gg1^4*gg2^3*N - 3210*gg1^3*gg2^4*N^5
- 15552*gg1^3*gg2^4*N^4*z3 - 13272*gg1^3*gg2^4*N^4 + 41472*gg1^3*gg2^4*N^3*z3
+ 84960*gg1^3*gg2^4*N^3 + 497664*gg1^3*gg2^4*N^2*z3 + 219360*gg1^3*gg2^4*N^2
- 1658880*gg1^3*gg2^4*N*z3 - 468096*gg1^3*gg2^4*N - 35*gg1^2*gg2^5*N^5
- 7970*gg1^2*gg2^5*N^4 + 19104*gg1^2*gg2^5*N^3 + 318640*gg1^2*gg2^5*N^2
- 1097792*gg1^2*gg2^5*N + 211*gg2^7*N^6 + 3888*gg2^7*N^5*z3 + 12924*gg2^7*N^5
+ 163296*gg2^7*N^4*z3 + 78240*gg2^7*N^4 + 51840*gg2^7*N^3*z3
- 1271032*gg2^7*N^3 - 1907712*gg2^7*N^2*z3 - 76032*gg2^7*N^2
+ 13105152*gg2^7*N*z3 + 32701440*gg2^7*N - 35168256*gg2^7*z3
- 74183168*gg2^7)/(5184*N^3)

+ ( - 9072*gg1^9*N^7*z3 + 20778*gg1^9*N^7 - 1096416*gg1^9*N^6*z3
+ 104976*gg1^9*N^6*z4 + 1399680*gg1^9*N^6*z5 + 219342*gg1^9*N^6
- 1835136*gg1^9*N^5*z3 - 1294704*gg1^9*N^5*z4 + 7698240*gg1^9*N^5*z5
- 3317976*gg1^9*N^5 + 1647216*gg1^9*N^4*z3 + 2344464*gg1^9*N^4*z4
- 3499200*gg1^9*N^4*z5 - 11269188*gg1^9*N^4 + 13071456*gg1^9*N^3*z3
+ 5248800*gg1^9*N^3*z4 - 1399680*gg1^9*N^3*z5 + 5396580*gg1^9*N^3
- 13639104*gg1^9*N^2*z3 - 5458752*gg1^9*N^2*z4 + 8398080*gg1^9*N^2*z5
- 10802256*gg1^9*N^2 + 3058560*gg1^9*N*z3 + 279936*gg1^9*N*z4
- 5598720*gg1^9*N*z5 + 10202064*gg1^9*N + 94608*gg1^8*gg2*N^7*z3
- 62069*gg1^8*gg2*N^7 + 1784592*gg1^8*gg2*N^6*z3 - 513216*gg1^8*gg2*N^6*z4
- 233280*gg1^8*gg2*N^6*z5 - 2653907*gg1^8*gg2*N^6 - 339552*gg1^8*gg2*N^5*z3
- 1504656*gg1^8*gg2*N^5*z4 - 2799360*gg1^8*gg2*N^5*z5 - 3681180*gg1^8*gg2*N^5
- 54225936*gg1^8*gg2*N^4*z3 + 5318784*gg1^8*gg2*N^4*z4
+ 24027840*gg1^8*gg2*N^4*z5 + 22670675*gg1^8*gg2*N^4
+ 9971424*gg1^8*gg2*N^3*z3 - 12200544*gg1^8*gg2*N^3*z4
+ 125038080*gg1^8*gg2*N^3*z5 + 68934582*gg1^8*gg2*N^3
- 89781696*gg1^8*gg2*N^2*z3 + 20248704*gg1^8*gg2*N^2*z4
- 53187840*gg1^8*gg2*N^2*z5 - 102794000*gg1^8*gg2*N^2
+ 69289344*gg1^8*gg2*N*z3 + 9424512*gg1^8*gg2*N*z4 - 7464960*gg1^8*gg2*N*z5
+ 4685296*gg1^8*gg2*N - 349920*gg1^7*gg2^2*N^7*z3 + 19962*gg1^7*gg2^2*N^7
- 128304*gg1^7*gg2^2*N^6*z3 + 664848*gg1^7*gg2^2*N^6*z4
- 2799360*gg1^7*gg2^2*N^6*z5 + 2164740*gg1^7*gg2^2*N^6
+ 22985856*gg1^7*gg2^2*N^5*z3 + 1154736*gg1^7*gg2^2*N^5*z4
- 11197440*gg1^7*gg2^2*N^5*z5 - 14663322*gg1^7*gg2^2*N^5
+ 53195616*gg1^7*gg2^2*N^4*z3 + 1959552*gg1^7*gg2^2*N^4*z4
- 170760960*gg1^7*gg2^2*N^4*z5 + 27852198*gg1^7*gg2^2*N^4
+ 143265024*gg1^7*gg2^2*N^3*z3 - 64385280*gg1^7*gg2^2*N^3*z4
+ 111974400*gg1^7*gg2^2*N^3*z5 + 155224620*gg1^7*gg2^2*N^3
- 517135104*gg1^7*gg2^2*N^2*z3 + 103576320*gg1^7*gg2^2*N^2*z4
+ 671846400*gg1^7*gg2^2*N^2*z5 - 520155552*gg1^7*gg2^2*N^2
+ 315270144*gg1^7*gg2^2*N*z3 - 60466176*gg1^7*gg2^2*N*z4
- 358318080*gg1^7*gg2^2*N*z5 + 546793056*gg1^7*gg2^2*N
+ 576720*gg1^6*gg2^3*N^7*z3 + 100612*gg1^6*gg2^3*N^7
- 3516048*gg1^6*gg2^3*N^6*z3 - 1073088*gg1^6*gg2^3*N^6*z4
+ 8398080*gg1^6*gg2^3*N^6*z5 + 2810328*gg1^6*gg2^3*N^6
- 93203136*gg1^6*gg2^3*N^5*z3 + 5855328*gg1^6*gg2^3*N^5*z4
+ 28926720*gg1^6*gg2^3*N^5*z5 + 25072664*gg1^6*gg2^3*N^5
- 92943936*gg1^6*gg2^3*N^4*z3 + 16096320*gg1^6*gg2^3*N^4*z4
+ 46656000*gg1^6*gg2^3*N^4*z5 - 135224004*gg1^6*gg2^3*N^4
+ 693157824*gg1^6*gg2^3*N^3*z3 - 35971776*gg1^6*gg2^3*N^3*z4
- 37324800*gg1^6*gg2^3*N^3*z5 + 125746784*gg1^6*gg2^3*N^3
- 1126234368*gg1^6*gg2^3*N^2*z3 + 74836224*gg1^6*gg2^3*N^2*z4
+ 119439360*gg1^6*gg2^3*N^2*z5 + 103946304*gg1^6*gg2^3*N^2
+ 1390556160*gg1^6*gg2^3*N*z3 - 259407360*gg1^6*gg2^3*N*z4
+ 418037760*gg1^6*gg2^3*N*z5 + 201296512*gg1^6*gg2^3*N
- 4082400*gg1^5*gg2^4*N^7*z3 + 5598720*gg1^5*gg2^4*N^7*z5
- 1414002*gg1^5*gg2^4*N^7 - 16352928*gg1^5*gg2^4*N^6*z3
+ 1504656*gg1^5*gg2^4*N^6*z4 + 16096320*gg1^5*gg2^4*N^6*z5
- 4644636*gg1^5*gg2^4*N^6 + 100014912*gg1^5*gg2^4*N^5*z3
- 2659392*gg1^5*gg2^4*N^5*z4 - 151865280*gg1^5*gg2^4*N^5*z5
- 5152866*gg1^5*gg2^4*N^5 + 291895488*gg1^5*gg2^4*N^4*z3
- 43670016*gg1^5*gg2^4*N^4*z4 - 263139840*gg1^5*gg2^4*N^4*z5
+ 130224432*gg1^5*gg2^4*N^4 - 424196352*gg1^5*gg2^4*N^3*z3
+ 123171840*gg1^5*gg2^4*N^3*z4 + 1522851840*gg1^5*gg2^4*N^3*z5
- 173178816*gg1^5*gg2^4*N^3 - 796137984*gg1^5*gg2^4*N^2*z3
+ 94058496*gg1^5*gg2^4*N^2*z4 - 3807129600*gg1^5*gg2^4*N^2*z5
- 908506752*gg1^5*gg2^4*N^2 + 1499461632*gg1^5*gg2^4*N*z3
- 179159040*gg1^5*gg2^4*N*z4 + 6360145920*gg1^5*gg2^4*N*z5
+ 1136949504*gg1^5*gg2^4*N - 5782752*gg1^4*gg2^5*N^7*z3
+ 8864640*gg1^4*gg2^5*N^7*z5 - 2334161*gg1^4*gg2^5*N^7
- 38461392*gg1^4*gg2^5*N^6*z3 - 443232*gg1^4*gg2^5*N^6*z4
+ 56453760*gg1^4*gg2^5*N^6*z5 - 21086035*gg1^4*gg2^5*N^6
+ 47762784*gg1^4*gg2^5*N^5*z3 + 349920*gg1^4*gg2^5*N^5*z4
- 164229120*gg1^4*gg2^5*N^5*z5 + 45440684*gg1^4*gg2^5*N^5
+ 598601664*gg1^4*gg2^5*N^4*z3 + 17029440*gg1^4*gg2^5*N^4*z4
- 884597760*gg1^4*gg2^5*N^4*z5 + 626191112*gg1^4*gg2^5*N^4
- 1052113536*gg1^4*gg2^5*N^3*z3 - 25567488*gg1^4*gg2^5*N^3*z4
+ 2000609280*gg1^4*gg2^5*N^3*z5 - 435351016*gg1^4*gg2^5*N^3
- 4282108416*gg1^4*gg2^5*N^2*z3 - 163482624*gg1^4*gg2^5*N^2*z4
+ 2388787200*gg1^4*gg2^5*N^2*z5 - 8330085376*gg1^4*gg2^5*N^2
+ 9069096960*gg1^4*gg2^5*N*z3 + 301584384*gg1^4*gg2^5*N*z4
- 2627665920*gg1^4*gg2^5*N*z5 + 15715460224*gg1^4*gg2^5*N
- 882576*gg1^3*gg2^6*N^7*z3 + 1399680*gg1^3*gg2^6*N^7*z5
- 272622*gg1^3*gg2^6*N^7 - 7324992*gg1^3*gg2^6*N^6*z3
+ 209952*gg1^3*gg2^6*N^6*z4 + 12597120*gg1^3*gg2^6*N^6*z5
+ 1213308*gg1^3*gg2^6*N^6 - 11104128*gg1^3*gg2^6*N^5*z3
+ 15116544*gg1^3*gg2^6*N^5*z4 + 11197440*gg1^3*gg2^6*N^5*z5
+ 129204*gg1^3*gg2^6*N^5 + 187463808*gg1^3*gg2^6*N^4*z3
+ 16516224*gg1^3*gg2^6*N^4*z4 - 492687360*gg1^3*gg2^6*N^4*z5
- 116089584*gg1^3*gg2^6*N^4 + 23390208*gg1^3*gg2^6*N^3*z3
- 185877504*gg1^3*gg2^6*N^3*z4 + 179159040*gg1^3*gg2^6*N^3*z5
+ 124956576*gg1^3*gg2^6*N^3 - 4408307712*gg1^3*gg2^6*N^2*z3
+ 1012248576*gg1^3*gg2^6*N^2*z4 + 10391224320*gg1^3*gg2^6*N^2*z5
+ 1679379840*gg1^3*gg2^6*N^2 + 10003046400*gg1^3*gg2^6*N*z3
- 2830712832*gg1^3*gg2^6*N*z4 - 22932357120*gg1^3*gg2^6*N*z5
- 3396873216*gg1^3*gg2^6*N - 5184*gg1^2*gg2^7*N^7*z3
+ 6786*gg1^2*gg2^7*N^7 + 326592*gg1^2*gg2^7*N^6*z3
- 139968*gg1^2*gg2^7*N^6*z4 + 301950*gg1^2*gg2^7*N^6
+ 16967232*gg1^2*gg2^7*N^5*z3 - 6625152*gg1^2*gg2^7*N^5*z4
+ 4512960*gg1^2*gg2^7*N^5 + 10751616*gg1^2*gg2^7*N^4*z3
- 2892672*gg1^2*gg2^7*N^4*z4 - 43833312*gg1^2*gg2^7*N^4
- 199687680*gg1^2*gg2^7*N^3*z3 + 78382080*gg1^2*gg2^7*N^3*z4
- 27201600*gg1^2*gg2^7*N^3 + 1229230080*gg1^2*gg2^7*N^2*z3
- 522547200*gg1^2*gg2^7*N^2*z4 + 1363068288*gg1^2*gg2^7*N^2
- 3357573120*gg1^2*gg2^7*N*z3 + 1409384448*gg1^2*gg2^7*N*z4
- 3166894080*gg1^2*gg2^7*N - 2610144*gg2^9*N^8*z3 + 3965760*gg2^9*N^8*z5
- 983679*gg2^9*N^8 - 25075008*gg2^9*N^7*z3 + 104976*gg2^9*N^7*z4
+ 35925120*gg2^9*N^7*z5 - 8514186*gg2^9*N^7 - 4953312*gg2^9*N^6*z3
+ 5038848*gg2^9*N^6*z4 - 74882880*gg2^9*N^6*z5 + 8397180*gg2^9*N^6
+ 593158464*gg2^9*N^5*z3 + 23654592*gg2^9*N^5*z4 - 1282106880*gg2^9*N^5*z5
+ 326016888*gg2^9*N^5 + 902098944*gg2^9*N^4*z3 - 219469824*gg2^9*N^4*z4
+ 2008074240*gg2^9*N^4*z5 + 764978064*gg2^9*N^4 - 12148724736*gg2^9*N^3*z3
- 11197440*gg2^9*N^3*z4 + 19991162880*gg2^9*N^3*z5 - 10143576000*gg2^9*N^3
- 11370958848*gg2^9*N^2*z3 + 3233820672*gg2^9*N^2*z4
- 34876293120*gg2^9*N^2*z5 - 8397770496*gg2^9*N^2 + 204168314880*gg2^9*N*z3
- 19850821632*gg2^9*N*z4 - 22932357120*gg2^9*N*z5 + 168641283072*gg2^9*N
- 337424154624*gg2^9*z3 + 37981716480*gg2^9*z4 - 47775744000*gg2^9*z5
- 276568215552*gg2^9)/(279936*N^4);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                              Mass mixing matrix 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

- gamma_11 :=

+ (gg1^2*(N^2 + N - 2))/(3*N) 

+ (gg1^2*(2*gg1^2*N^4 - 87*gg1^2*N^3 + 41*gg1^2*N^2 + 312*gg1^2*N - 268*gg1^2
- 15*gg1*gg2*N^4 - 45*gg1*gg2*N^3 + 120*gg1*gg2*N^2 + 180*gg1*gg2*N
- 240*gg1*gg2 + 5*gg2^2*N^4 + 15*gg2^2*N^3 - 40*gg2^2*N^2 - 60*gg2^2*N
+ 80*gg2^2))/(108*N^2)

+ (gg1^2*(1286*gg1^4*N^6 + 9072*gg1^4*N^5*z3 + 9961*gg1^4*N^5
+ 44064*gg1^4*N^4*z3 + 23571*gg1^4*N^4 - 50544*gg1^4*N^3*z3 - 55734*gg1^4*N^3
- 132192*gg1^4*N^2*z3 - 27948*gg1^4*N^2 + 139968*gg1^4*N*z3 + 174544*gg1^4*N
- 10368*gg1^4*z3 - 125680*gg1^4 - 3741*gg1^3*gg2*N^6 - 10446*gg1^3*gg2*N^5
- 15552*gg1^3*gg2*N^4*z3 + 35223*gg1^3*gg2*N^4 - 46656*gg1^3*gg2*N^3*z3
+ 47568*gg1^3*gg2*N^3 + 124416*gg1^3*gg2*N^2*z3 - 92892*gg1^3*gg2*N^2
+ 186624*gg1^3*gg2*N*z3 - 23136*gg1^3*gg2*N - 248832*gg1^3*gg2*z3
+ 47424*gg1^3*gg2 + 4427*gg1^2*gg2^2*N^6 - 5184*gg1^2*gg2^2*N^5*z3
+ 39645*gg1^2*gg2^2*N^5 + 5184*gg1^2*gg2^2*N^4*z3 - 32336*gg1^2*gg2^2*N^4
+ 103680*gg1^2*gg2^2*N^3*z3 - 492072*gg1^2*gg2^2*N^3
- 103680*gg1^2*gg2^2*N^2*z3 + 362560*gg1^2*gg2^2*N^2 - 331776*gg1^2*gg2^2*N*z3
+ 1333968*gg1^2*gg2^2*N + 331776*gg1^2*gg2^2*z3 - 1216192*gg1^2*gg2^2
- 1824*gg1*gg2^3*N^6 - 11190*gg1*gg2^3*N^5 + 28590*gg1*gg2^3*N^4
+ 161088*gg1*gg2^3*N^3 - 209784*gg1*gg2^3*N^2 - 465312*gg1*gg2^3*N
+ 498432*gg1*gg2^3 + 156*gg2^4*N^6 + 264*gg2^4*N^5 + 1020*gg2^4*N^4
+ 8400*gg2^4*N^3 - 18096*gg2^4*N^2 - 37824*gg2^4*N + 46080*gg2^4))/(7776*N^3)

+ (gg1^2*(62208*gg1^6*N^8*z3 - 41464*gg1^6*N^8 + 546912*gg1^6*N^7*z3
- 676512*gg1^6*N^7*z4 - 466560*gg1^6*N^7*z5 - 775529*gg1^6*N^7
- 3273696*gg1^6*N^6*z3 - 3160944*gg1^6*N^6*z4 - 5365440*gg1^6*N^6*z5
- 8902499*gg1^6*N^6 - 7067088*gg1^6*N^5*z3 + 3312576*gg1^6*N^5*z4
- 4898880*gg1^6*N^5*z5 - 22329342*gg1^6*N^5 + 58518288*gg1^6*N^4*z3
+ 3627504*gg1^6*N^4*z4 + 79781760*gg1^6*N^4*z5 + 43093894*gg1^6*N^4
- 118221120*gg1^6*N^3*z3 - 2869344*gg1^6*N^3*z4 + 139968000*gg1^6*N^3*z5
- 6931068*gg1^6*N^3 - 299935872*gg1^6*N^2*z3 + 22628160*gg1^6*N^2*z4
- 33592320*gg1^6*N^2*z5 - 112094936*gg1^6*N^2 + 338079744*gg1^6*N*z3
- 24354432*gg1^6*N*z4 - 93312000*gg1^6*N*z5 + 212661328*gg1^6*N
+ 31290624*gg1^6*z3 + 1492992*gg1^6*z4 - 82114560*gg1^6*z5 - 104680384*gg1^6
- 353808*gg1^5*gg2*N^8*z3 + 123885*gg1^5*gg2*N^8 - 3312576*gg1^5*gg2*N^7*z3
+ 1819584*gg1^5*gg2*N^7*z4 + 2799360*gg1^5*gg2*N^7*z5 - 2088366*gg1^5*gg2*N^7
- 15353712*gg1^5*gg2*N^6*z3 + 10987488*gg1^5*gg2*N^6*z4
- 6998400*gg1^5*gg2*N^6*z5 - 12162777*gg1^5*gg2*N^6 + 1959552*gg1^5*gg2*N^5*z3
- 9727776*gg1^5*gg2*N^5*z4 - 46189440*gg1^5*gg2*N^5*z5
+ 22016022*gg1^5*gg2*N^5 + 138708288*gg1^5*gg2*N^4*z3
- 99377280*gg1^5*gg2*N^4*z4 + 139968000*gg1^5*gg2*N^4*z5
+ 115353516*gg1^5*gg2*N^4 - 59066496*gg1^5*gg2*N^3*z3
+ 62705664*gg1^5*gg2*N^3*z4 - 91662024*gg1^5*gg2*N^3
- 222206976*gg1^5*gg2*N^2*z3 + 213871104*gg1^5*gg2*N^2*z4
- 380712960*gg1^5*gg2*N^2*z5 - 306441888*gg1^5*gg2*N^2
+ 416918016*gg1^5*gg2*N*z3 - 211631616*gg1^5*gg2*N*z4
+ 559872000*gg1^5*gg2*N*z5 + 148047168*gg1^5*gg2*N - 257292288*gg1^5*gg2*z3
+ 31352832*gg1^5*gg2*z4 - 268738560*gg1^5*gg2*z5 + 126814464*gg1^5*gg2
- 115344*gg1^4*gg2^2*N^8*z3 + 1399680*gg1^4*gg2^2*N^8*z5
- 554189*gg1^4*gg2^2*N^8 - 6257088*gg1^4*gg2^2*N^7*z3
- 361584*gg1^4*gg2^2*N^7*z4 + 6298560*gg1^4*gg2^2*N^7*z5
+ 3220034*gg1^4*gg2^2*N^7 - 32263920*gg1^4*gg2^2*N^6*z3
- 5832000*gg1^4*gg2^2*N^6*z4 - 2566080*gg1^4*gg2^2*N^6*z5
+ 5841657*gg1^4*gg2^2*N^6 + 83348352*gg1^4*gg2^2*N^5*z3
- 14754960*gg1^4*gg2^2*N^5*z4 - 46189440*gg1^4*gg2^2*N^5*z5
- 33034946*gg1^4*gg2^2*N^5 + 356031936*gg1^4*gg2^2*N^4*z3
+ 47262528*gg1^4*gg2^2*N^4*z4 - 9331200*gg1^4*gg2^2*N^4*z5
+ 60097780*gg1^4*gg2^2*N^4 - 796801536*gg1^4*gg2^2*N^3*z3
+ 123918336*gg1^4*gg2^2*N^3*z4 + 375114240*gg1^4*gg2^2*N^3*z5
- 362693888*gg1^4*gg2^2*N^3 - 581354496*gg1^4*gg2^2*N^2*z3
- 156390912*gg1^4*gg2^2*N^2*z4 - 294865920*gg1^4*gg2^2*N^2*z5
+ 84190272*gg1^4*gg2^2*N^2 + 2254086144*gg1^4*gg2^2*N*z3
- 236452608*gg1^4*gg2^2*N*z4 - 1164533760*gg1^4*gg2^2*N*z5
+ 1773252512*gg1^4*gg2^2*N - 1276674048*gg1^4*gg2^2*z3
+ 242611200*gg1^4*gg2^2*z4 + 1134673920*gg1^4*gg2^2*z5
- 1530319232*gg1^4*gg2^2 - 4591728*gg1^3*gg2^3*N^8*z3
+ 5598720*gg1^3*gg2^3*N^8*z5 - 1108869*gg1^3*gg2^3*N^8
- 22153824*gg1^3*gg2^3*N^7*z3 - 209952*gg1^3*gg2^3*N^7*z4
+ 27993600*gg1^3*gg2^3*N^7*z5 - 11385768*gg1^3*gg2^3*N^7
+ 44194896*gg1^3*gg2^3*N^6*z3 - 3849120*gg1^3*gg2^3*N^6*z4
- 55987200*gg1^3*gg2^3*N^6*z5 + 3253833*gg1^3*gg2^3*N^6
+ 203280192*gg1^3*gg2^3*N^5*z3 + 11057472*gg1^3*gg2^3*N^5*z4
- 268738560*gg1^3*gg2^3*N^5*z5 + 179163120*gg1^3*gg2^3*N^5
- 231740352*gg1^3*gg2^3*N^4*z3 + 55147392*gg1^3*gg2^3*N^4*z4
+ 201553920*gg1^3*gg2^3*N^4*z5 + 54078420*gg1^3*gg2^3*N^4
- 236452608*gg1^3*gg2^3*N^3*z3 - 207712512*gg1^3*gg2^3*N^3*z4
- 757830336*gg1^3*gg2^3*N^3 + 306187776*gg1^3*gg2^3*N^2*z3
- 38071296*gg1^3*gg2^3*N^2*z4 + 447897600*gg1^3*gg2^3*N^2*z5
- 143352864*gg1^3*gg2^3*N^2 - 888827904*gg1^3*gg2^3*N*z3
+ 667367424*gg1^3*gg2^3*N*z4 + 2508226560*gg1^3*gg2^3*N*z5
+ 893400576*gg1^3*gg2^3*N + 830103552*gg1^3*gg2^3*z3
- 483729408*gg1^3*gg2^3*z4 - 2866544640*gg1^3*gg2^3*z5 - 216218112*gg1^3*gg2^3
- 2857680*gg1^2*gg2^4*N^8*z3 + 5132160*gg1^2*gg2^4*N^8*z5
- 1553747*gg1^2*gg2^4*N^8 - 20770992*gg1^2*gg2^4*N^7*z3
- 816480*gg1^2*gg2^4*N^7*z4 + 38257920*gg1^2*gg2^4*N^7*z5
- 12041831*gg1^2*gg2^4*N^7 + 28776384*gg1^2*gg2^4*N^6*z3
- 2636064*gg1^2*gg2^4*N^6*z4 - 45256320*gg1^2*gg2^4*N^6*z5
+ 6787942*gg1^2*gg2^4*N^6 + 387094464*gg1^2*gg2^4*N^5*z3
+ 29673216*gg1^2*gg2^4*N^5*z4 - 761425920*gg1^2*gg2^4*N^5*z5
+ 240696572*gg1^2*gg2^4*N^5 - 218889216*gg1^2*gg2^4*N^4*z3
+ 27153792*gg1^2*gg2^4*N^4*z4 + 285534720*gg1^2*gg2^4*N^4*z5
- 2581096*gg1^2*gg2^4*N^4 - 2814455808*gg1^2*gg2^4*N^3*z3
- 366156288*gg1^2*gg2^4*N^3*z4 + 6001827840*gg1^2*gg2^4*N^3*z5
- 2048587840*gg1^2*gg2^4*N^3 + 2048219136*gg1^2*gg2^4*N^2*z3
+ 154524672*gg1^2*gg2^4*N^2*z4 - 3911639040*gg1^2*gg2^4*N^2*z5
+ 1100410624*gg1^2*gg2^4*N^2 + 6393655296*gg1^2*gg2^4*N*z3
+ 1042108416*gg1^2*gg2^4*N*z4 - 14273003520*gg1^2*gg2^4*N*z5
+ 5113883392*gg1^2*gg2^4*N - 5800771584*gg1^2*gg2^4*z3
- 883851264*gg1^2*gg2^4*z4 + 12660572160*gg1^2*gg2^4*z5
- 4397014016*gg1^2*gg2^4 - 132192*gg1*gg2^5*N^8*z3 + 137682*gg1*gg2^5*N^8
- 785376*gg1*gg2^5*N^7*z3 + 419904*gg1*gg2^5*N^7*z4 + 1006704*gg1*gg2^5*N^7
+ 2472768*gg1*gg2^5*N^6*z3 + 139968*gg1*gg2^5*N^6*z4 - 3569850*gg1*gg2^5*N^6
+ 20964096*gg1*gg2^5*N^5*z3 - 20155392*gg1*gg2^5*N^5*z4
- 34388640*gg1*gg2^5*N^5 - 13934592*gg1*gg2^5*N^4*z3
+ 8398080*gg1*gg2^5*N^4*z4 + 23013144*gg1*gg2^5*N^4
- 169579008*gg1*gg2^5*N^3*z3 + 262020096*gg1*gg2^5*N^3*z4
+ 301372992*gg1*gg2^5*N^3 + 110232576*gg1*gg2^5*N^2*z3
- 214990848*gg1*gg2^5*N^2*z4 - 202372416*gg1*gg2^5*N^2
+ 393154560*gg1*gg2^5*N*z3 - 752467968*gg1*gg2^5*N*z4 - 719702784*gg1*gg2^5*N
- 342392832*gg1*gg2^5*z3 + 716636160*gg1*gg2^5*z4 + 634503168*gg1*gg2^5
+ 10368*gg2^6*N^8*z3 - 15814*gg2^6*N^8 - 28512*gg2^6*N^7*z3
- 69984*gg2^6*N^7*z4 + 71030*gg2^6*N^7 - 230688*gg2^6*N^6*z3
- 23328*gg2^6*N^6*z4 + 677096*gg2^6*N^6 + 2353536*gg2^6*N^5*z3
+ 3359232*gg2^6*N^5*z4 - 7782872*gg2^6*N^5 - 445824*gg2^6*N^4*z3
- 1399680*gg2^6*N^4*z4 + 2812864*gg2^6*N^4 - 36993024*gg2^6*N^3*z3
- 43670016*gg2^6*N^3*z4 + 147076480*gg2^6*N^3 + 32016384*gg2^6*N^2*z3
+ 35831808*gg2^6*N^2*z4 - 136592896*gg2^6*N^2 + 112140288*gg2^6*N*z3
+ 125411328*gg2^6*N*z4 - 468325888*gg2^6*N - 108822528*gg2^6*z3
- 119439360*gg2^6*z4 + 462080000*gg2^6))/(839808*N^4);

- gamma_21 :=

+ gg1^2 

+ (gg1^2*(2*gg1^2*N^2 - gg1^2*N + 2*gg1^2 - 9*gg1*gg2*N^2 - 18*gg1*gg2*N
+ 72*gg1*gg2 - 3*gg2^2*N^2 - 6*gg2^2*N + 24*gg2^2))/(6*N)

+ (gg1^2*(229*gg1^4*N^4 - 864*gg1^4*N^3*z3 + 2067*gg1^4*N^3 + 2953*gg1^4*N^2
- 6672*gg1^4*N + 2852*gg1^4 - 601*gg1^3*gg2*N^4 - 1283*gg1^3*gg2*N^3
+ 2824*gg1^3*gg2*N^2 - 2996*gg1^3*gg2*N + 14576*gg1^3*gg2
+ 267*gg1^2*gg2^2*N^4 + 864*gg1^2*gg2^2*N^3*z3 + 2246*gg1^2*gg2^2*N^3
- 1728*gg1^2*gg2^2*N^2*z3 - 4992*gg1^2*gg2^2*N^2 - 13824*gg1^2*gg2^2*N*z3
- 26256*gg1^2*gg2^2*N + 27648*gg1^2*gg2^2*z3 + 50240*gg1^2*gg2^2
+ 898*gg1*gg2^3*N^4 + 1728*gg1*gg2^3*N^3*z3 + 4636*gg1*gg2^3*N^3
- 10368*gg1*gg2^3*N^2*z3 - 17040*gg1*gg2^3*N^2 - 41472*gg1*gg2^3*N*z3
- 53792*gg1*gg2^3*N + 110592*gg1*gg2^3*z3 + 124288*gg1*gg2^3 + 444*gg2^4*N^4
+ 804*gg2^4*N^3 + 504*gg2^4*N^2 + 9120*gg2^4*N - 33792*gg2^4))/(432*N^2)

+ (gg1^2*(4320*gg1^6*N^6*z3 + 568*gg1^6*N^6 - 208872*gg1^6*N^5*z3
- 13608*gg1^6*N^5*z4 + 233280*gg1^6*N^5*z5 + 58946*gg1^6*N^5
- 606528*gg1^6*N^4*z3 - 209952*gg1^6*N^4*z4 + 1010880*gg1^6*N^4*z5
- 234129*gg1^6*N^4 + 404568*gg1^6*N^3*z3 + 312984*gg1^6*N^3*z4
- 505440*gg1^6*N^3*z5 - 1108779*gg1^6*N^3 + 2038608*gg1^6*N^2*z3
+ 781488*gg1^6*N^2*z4 - 388800*gg1^6*N^2*z5 + 459792*gg1^6*N^2
- 2076192*gg1^6*N*z3 - 816480*gg1^6*N*z4 + 1399680*gg1^6*N*z5
- 1901704*gg1^6*N + 509760*gg1^6*z3 + 46656*gg1^6*z4 - 933120*gg1^6*z5
+ 1700344*gg1^6 - 20736*gg1^5*gg2*N^6*z3 - 10845*gg1^5*gg2*N^6
+ 469152*gg1^5*gg2*N^5*z3 - 34992*gg1^5*gg2*N^5*z4 - 466560*gg1^5*gg2*N^5*z5
- 370701*gg1^5*gg2*N^5 + 1516320*gg1^5*gg2*N^4*z3 - 46656*gg1^5*gg2*N^4*z4
- 2216160*gg1^5*gg2*N^4*z5 - 1315749*gg1^5*gg2*N^4 - 2332800*gg1^5*gg2*N^3*z3
+ 116640*gg1^5*gg2*N^3*z4 + 1632960*gg1^5*gg2*N^3*z5 + 2749122*gg1^5*gg2*N^3
- 1607040*gg1^5*gg2*N^2*z3 - 793152*gg1^5*gg2*N^2*z4
+ 11352960*gg1^5*gg2*N^2*z5 + 8456040*gg1^5*gg2*N^2 - 11073024*gg1^5*gg2*N*z3
+ 1306368*gg1^5*gg2*N*z4 - 3421440*gg1^5*gg2*N*z5 - 10751808*gg1^5*gg2*N
+ 9289728*gg1^5*gg2*z3 + 1492992*gg1^5*gg2*z4 - 1244160*gg1^5*gg2*z5
- 705024*gg1^5*gg2 - 18144*gg1^4*gg2^2*N^6*z3 + 77760*gg1^4*gg2^2*N^6*z5
- 20129*gg1^4*gg2^2*N^6 - 379728*gg1^4*gg2^2*N^5*z3 + 11664*gg1^4*gg2^2*N^5*z4
+ 855360*gg1^4*gg2^2*N^5*z5 - 205749*gg1^4*gg2^2*N^5
- 867456*gg1^4*gg2^2*N^4*z3 + 42768*gg1^4*gg2^2*N^4*z4
+ 155520*gg1^4*gg2^2*N^4*z5 - 1376068*gg1^4*gg2^2*N^4
+ 8453376*gg1^4*gg2^2*N^3*z3 - 995328*gg1^4*gg2^2*N^3*z4
- 16174080*gg1^4*gg2^2*N^3*z5 + 5535486*gg1^4*gg2^2*N^3
+ 9476352*gg1^4*gg2^2*N^2*z3 - 1539648*gg1^4*gg2^2*N^2*z4
- 3732480*gg1^4*gg2^2*N^2*z5 + 13256456*gg1^4*gg2^2*N^2
- 62546688*gg1^4*gg2^2*N*z3 + 8522496*gg1^4*gg2^2*N*z4
+ 94556160*gg1^4*gg2^2*N*z5 - 72270504*gg1^4*gg2^2*N + 46752768*gg1^4*gg2^2*z3
- 3981312*gg1^4*gg2^2*z4 - 79626240*gg1^4*gg2^2*z5 + 77120608*gg1^4*gg2^2
+ 92016*gg1^3*gg2^3*N^6*z3 - 155520*gg1^3*gg2^3*N^6*z5 + 79227*gg1^3*gg2^3*N^6
+ 332208*gg1^3*gg2^3*N^5*z3 + 38880*gg1^3*gg2^3*N^5*z4
- 738720*gg1^3*gg2^3*N^5*z5 + 281457*gg1^3*gg2^3*N^5
- 2221344*gg1^3*gg2^3*N^4*z3 - 349920*gg1^3*gg2^3*N^4*z4
+ 855360*gg1^3*gg2^3*N^4*z5 + 122046*gg1^3*gg2^3*N^4
- 3321216*gg1^3*gg2^3*N^3*z3 - 1197504*gg1^3*gg2^3*N^3*z4
+ 12441600*gg1^3*gg2^3*N^3*z5 - 3013548*gg1^3*gg2^3*N^3
+ 15372288*gg1^3*gg2^3*N^2*z3 + 4354560*gg1^3*gg2^3*N^2*z4
- 9953280*gg1^3*gg2^3*N^2*z5 - 6165144*gg1^3*gg2^3*N^2
- 14888448*gg1^3*gg2^3*N*z3 + 2239488*gg1^3*gg2^3*N*z4
- 109486080*gg1^3*gg2^3*N*z5 + 32418240*gg1^3*gg2^3*N
+ 13879296*gg1^3*gg2^3*z3 - 7962624*gg1^3*gg2^3*z4 + 179159040*gg1^3*gg2^3*z5
- 32097408*gg1^3*gg2^3 - 60912*gg1^2*gg2^4*N^6*z3 + 77760*gg1^2*gg2^4*N^6*z5
- 58818*gg1^2*gg2^4*N^6 - 626400*gg1^2*gg2^4*N^5*z3 + 7776*gg1^2*gg2^4*N^5*z4
+ 194400*gg1^2*gg2^4*N^5*z5 - 256152*gg1^2*gg2^4*N^5
+ 1765152*gg1^2*gg2^4*N^4*z3 - 233280*gg1^2*gg2^4*N^4*z4
- 2255040*gg1^2*gg2^4*N^4*z5 - 104994*gg1^2*gg2^4*N^4
+ 14356224*gg1^2*gg2^4*N^3*z3 - 1617408*gg1^2*gg2^4*N^3*z4
+ 5598720*gg1^2*gg2^4*N^3*z5 + 5661432*gg1^2*gg2^4*N^3
- 24361344*gg1^2*gg2^4*N^2*z3 + 2363904*gg1^2*gg2^4*N^2*z4
+ 8709120*gg1^2*gg2^4*N^2*z5 - 218712*gg1^2*gg2^4*N^2
- 81077760*gg1^2*gg2^4*N*z3 + 13436928*gg1^2*gg2^4*N*z4
- 121927680*gg1^2*gg2^4*N*z5 - 67017312*gg1^2*gg2^4*N
+ 140451840*gg1^2*gg2^4*z3 - 19906560*gg1^2*gg2^4*z4
+ 189112320*gg1^2*gg2^4*z5 + 103259136*gg1^2*gg2^4 - 84240*gg1*gg2^5*N^6*z3
+ 155520*gg1*gg2^5*N^6*z5 - 122949*gg1*gg2^5*N^6 - 591408*gg1*gg2^5*N^5*z3
+ 19440*gg1*gg2^5*N^5*z4 + 777600*gg1*gg2^5*N^5*z5 - 1086396*gg1*gg2^5*N^5
+ 1756512*gg1*gg2^5*N^4*z3 + 178848*gg1*gg2^5*N^4*z4
- 2799360*gg1*gg2^5*N^4*z5 + 1942152*gg1*gg2^5*N^4 + 20552832*gg1*gg2^5*N^3*z3
- 2861568*gg1*gg2^5*N^3*z4 - 6220800*gg1*gg2^5*N^3*z5 + 27881976*gg1*gg2^5*N^3
- 30385152*gg1*gg2^5*N^2*z3 + 4603392*gg1*gg2^5*N^2*z4
+ 4976640*gg1*gg2^5*N^2*z5 - 36499488*gg1*gg2^5*N^2 - 189665280*gg1*gg2^5*N*z3
+ 47278080*gg1*gg2^5*N*z4 - 59719680*gg1*gg2^5*N*z5 - 221312640*gg1*gg2^5*N
+ 332660736*gg1*gg2^5*z3 - 93560832*gg1*gg2^5*z4 + 159252480*gg1*gg2^5*z5
+ 377126400*gg1*gg2^5 - 55800*gg2^6*N^6 - 129600*gg2^6*N^5*z3
+ 23328*gg2^6*N^5*z4 - 123462*gg2^6*N^5 + 228096*gg2^6*N^4*z3
- 46656*gg2^6*N^4*z4 + 420300*gg2^6*N^4 + 5536512*gg2^6*N^3*z3
- 1679616*gg2^6*N^3*z4 - 6167664*gg2^6*N^3 - 7796736*gg2^6*N^2*z3
+ 2612736*gg2^6*N^2*z4 + 10887840*gg2^6*N^2 - 50098176*gg2^6*N*z3
+ 19408896*gg2^6*N*z4 + 96831360*gg2^6*N + 87588864*gg2^6*z3
- 35831808*gg2^6*z4 - 187075584*gg2^6))/(23328*N^3);

- gamma_12:=

+ (gg1^2*(N^2 + N - 2))/(2*N)

+ (gg1^2*( - gg1^2*N^4 - 4*gg1^2*N^3 + 19*gg1^2*N^2 + 26*gg1^2*N - 40*gg1^2
- 27*gg1*gg2*N^4 - 81*gg1*gg2*N^3 + 216*gg1*gg2*N^2 + 324*gg1*gg2*N
- 432*gg1*gg2 - 2*gg2^2*N^4 - 6*gg2^2*N^3 + 16*gg2^2*N^2 + 24*gg2^2*N
- 32*gg2^2))/(36*N^2)

+ (gg1^2*(755*gg1^4*N^6 - 2592*gg1^4*N^5*z3 + 5569*gg1^4*N^5
- 7776*gg1^4*N^4*z3 + 14135*gg1^4*N^4 + 7776*gg1^4*N^3*z3 - 14743*gg1^4*N^3
+ 23328*gg1^4*N^2*z3 - 34132*gg1^4*N^2 - 10368*gg1^4*N*z3 + 35368*gg1^4*N
- 10368*gg1^4*z3 - 6952*gg1^4 - 1296*gg1^3*gg2*N^6*z3 - 369*gg1^3*gg2*N^6
- 3888*gg1^3*gg2*N^5*z3 + 828*gg1^3*gg2*N^5 + 10368*gg1^3*gg2*N^4*z3
- 9*gg1^3*gg2*N^4 + 15552*gg1^3*gg2*N^3*z3 - 37350*gg1^3*gg2*N^3
- 20736*gg1^3*gg2*N^2*z3 + 41004*gg1^3*gg2*N^2 + 136152*gg1^3*gg2*N
- 140256*gg1^3*gg2 + 1296*gg1^2*gg2^2*N^6*z3 + 1946*gg1^2*gg2^2*N^6
+ 9072*gg1^2*gg2^2*N^5*z3 + 10615*gg1^2*gg2^2*N^5 - 15552*gg1^2*gg2^2*N^4*z3
- 22415*gg1^2*gg2^2*N^4 - 119232*gg1^2*gg2^2*N^3*z3 - 125102*gg1^2*gg2^2*N^3
+ 124416*gg1^2*gg2^2*N^2*z3 + 143236*gg1^2*gg2^2*N^2 + 331776*gg1^2*gg2^2*N*z3
+ 330568*gg1^2*gg2^2*N - 331776*gg1^2*gg2^2*z3 - 338848*gg1^2*gg2^2
+ 1296*gg1*gg2^3*N^6*z3 - 918*gg1*gg2^3*N^6 + 9072*gg1*gg2^3*N^5*z3
- 1890*gg1*gg2^3*N^5 - 25920*gg1*gg2^3*N^4*z3 - 4320*gg1*gg2^3*N^4
- 150336*gg1*gg2^3*N^3*z3 - 38664*gg1*gg2^3*N^3 + 207360*gg1*gg2^3*N^2*z3
+ 88992*gg1*gg2^3*N^2 + 456192*gg1*gg2^3*N*z3 + 184896*gg1*gg2^3*N
- 497664*gg1*gg2^3*z3 - 228096*gg1*gg2^3 - 1296*gg2^4*N^6*z3 + 2297*gg2^4*N^6
- 9072*gg2^4*N^5*z3 + 12493*gg2^4*N^5 + 25920*gg2^4*N^4*z3 - 28010*gg2^4*N^4
+ 150336*gg2^4*N^3*z3 - 151700*gg2^4*N^3 - 207360*gg2^4*N^2*z3
+ 181048*gg2^4*N^2 - 456192*gg2^4*N*z3 + 406912*gg2^4*N + 497664*gg2^4*z3
- 423040*gg2^4))/(2592*N^3)

+ (gg1^2*(15552*gg1^6*N^8*z3 - 15890*gg1^6*N^8 - 462672*gg1^6*N^7*z3
+ 69984*gg1^6*N^7*z4 + 466560*gg1^6*N^7*z5 - 232744*gg1^6*N^7
- 2649024*gg1^6*N^6*z3 - 23328*gg1^6*N^6*z4 + 3032640*gg1^6*N^6*z5
- 1320430*gg1^6*N^6 - 692712*gg1^6*N^5*z3 - 297432*gg1^6*N^5*z4
+ 3849120*gg1^6*N^5*z5 - 3642327*gg1^6*N^5 + 13355928*gg1^6*N^4*z3
+ 1813752*gg1^6*N^4*z4 - 10614240*gg1^6*N^4*z5 + 5363345*gg1^6*N^4
- 251424*gg1^6*N^3*z3 + 23328*gg1^6*N^3*z4 - 4199040*gg1^6*N^3*z5
+ 3407502*gg1^6*N^3 - 22949568*gg1^6*N^2*z3 - 5598720*gg1^6*N^2*z4
+ 24261120*gg1^6*N^2*z5 - 18423736*gg1^6*N^2 + 17791488*gg1^6*N*z3
+ 3172608*gg1^6*N*z4 - 14929920*gg1^6*N*z5 + 19164392*gg1^6*N
- 4157568*gg1^6*z3 + 839808*gg1^6*z4 - 1866240*gg1^6*z5 - 4300112*gg1^6
- 84888*gg1^5*gg2*N^8*z3 + 40824*gg1^5*gg2*N^8*z4 - 60411*gg1^5*gg2*N^8
+ 1003104*gg1^5*gg2*N^7*z3 + 104976*gg1^5*gg2*N^7*z4 - 699840*gg1^5*gg2*N^7*z5
- 1405281*gg1^5*gg2*N^7 + 6278472*gg1^5*gg2*N^6*z3 - 845640*gg1^5*gg2*N^6*z4
- 7348320*gg1^5*gg2*N^6*z5 - 3815625*gg1^5*gg2*N^6 - 1971216*gg1^5*gg2*N^5*z3
- 1889568*gg1^5*gg2*N^5*z4 - 8748000*gg1^5*gg2*N^5*z5 + 10838091*gg1^5*gg2*N^5
- 30321216*gg1^5*gg2*N^4*z3 + 4315680*gg1^5*gg2*N^4*z4
+ 55054080*gg1^5*gg2*N^4*z5 + 24691854*gg1^5*gg2*N^4
- 26671680*gg1^5*gg2*N^3*z3 + 6858432*gg1^5*gg2*N^3*z4
+ 41990400*gg1^5*gg2*N^3*z5 - 31614828*gg1^5*gg2*N^3
+ 42436224*gg1^5*gg2*N^2*z3 - 6905088*gg1^5*gg2*N^2*z4
- 104509440*gg1^5*gg2*N^2*z5 - 31260936*gg1^5*gg2*N^2
+ 74027520*gg1^5*gg2*N*z3 - 3919104*gg1^5*gg2*N*z4 + 16796160*gg1^5*gg2*N*z5
+ 42987840*gg1^5*gg2*N - 64696320*gg1^5*gg2*z3 + 2239488*gg1^5*gg2*z4
+ 7464960*gg1^5*gg2*z5 - 10360704*gg1^5*gg2 + 226152*gg1^4*gg2^2*N^8*z3
- 122472*gg1^4*gg2^2*N^8*z4 + 129877*gg1^4*gg2^2*N^8
- 155520*gg1^4*gg2^2*N^7*z3 - 874800*gg1^4*gg2^2*N^7*z4
+ 1866240*gg1^4*gg2^2*N^7*z5 + 768091*gg1^4*gg2^2*N^7
- 7368408*gg1^4*gg2^2*N^6*z3 + 507384*gg1^4*gg2^2*N^6*z4
+ 8398080*gg1^4*gg2^2*N^6*z5 - 6738819*gg1^4*gg2^2*N^6
+ 8731152*gg1^4*gg2^2*N^5*z3 + 7511616*gg1^4*gg2^2*N^5*z4
- 36391680*gg1^4*gg2^2*N^5*z5 - 2537461*gg1^4*gg2^2*N^5
+ 65937888*gg1^4*gg2^2*N^4*z3 - 6415200*gg1^4*gg2^2*N^4*z4
- 119439360*gg1^4*gg2^2*N^4*z5 + 95106736*gg1^4*gg2^2*N^4
- 130159872*gg1^4*gg2^2*N^3*z3 - 7324992*gg1^4*gg2^2*N^3*z4
+ 279936000*gg1^4*gg2^2*N^3*z5 - 166679128*gg1^4*gg2^2*N^3
- 104405760*gg1^4*gg2^2*N^2*z3 + 19968768*gg1^4*gg2^2*N^2*z4
+ 283668480*gg1^4*gg2^2*N^2*z5 - 181821504*gg1^4*gg2^2*N^2
+ 390894336*gg1^4*gg2^2*N*z3 - 34898688*gg1^4*gg2^2*N*z4
- 656916480*gg1^4*gg2^2*N*z5 + 658158064*gg1^4*gg2^2*N
- 223699968*gg1^4*gg2^2*z3 + 21648384*gg1^4*gg2^2*z4
+ 238878720*gg1^4*gg2^2*z5 - 396385856*gg1^4*gg2^2 + 71928*gg1^3*gg2^3*N^8*z3
+ 17496*gg1^3*gg2^3*N^8*z4 - 233280*gg1^3*gg2^3*N^8*z5
- 111084*gg1^3*gg2^3*N^8 + 90720*gg1^3*gg2^3*N^7*z3
+ 256608*gg1^3*gg2^3*N^7*z4 - 1749600*gg1^3*gg2^3*N^7*z5
- 1400838*gg1^3*gg2^3*N^7 - 4931928*gg1^3*gg2^3*N^6*z3
- 857304*gg1^3*gg2^3*N^6*z4 - 4082400*gg1^3*gg2^3*N^6*z5
+ 5131686*gg1^3*gg2^3*N^6 + 6539616*gg1^3*gg2^3*N^5*z3
- 6998400*gg1^3*gg2^3*N^5*z4 + 21461760*gg1^3*gg2^3*N^5*z5
+ 35939292*gg1^3*gg2^3*N^5 + 64595232*gg1^3*gg2^3*N^4*z3
+ 10567584*gg1^3*gg2^3*N^4*z4 + 31259520*gg1^3*gg2^3*N^4*z5
- 46282080*gg1^3*gg2^3*N^4 - 175830912*gg1^3*gg2^3*N^3*z3
+ 45349632*gg1^3*gg2^3*N^3*z4 - 300464640*gg1^3*gg2^3*N^3*z5
- 163060176*gg1^3*gg2^3*N^3 - 84291840*gg1^3*gg2^3*N^2*z3
- 52068096*gg1^3*gg2^3*N^2*z4 + 179159040*gg1^3*gg2^3*N^2*z5
+ 145868448*gg1^3*gg2^3*N^2 + 592883712*gg1^3*gg2^3*N*z3
- 85847040*gg1^3*gg2^3*N*z4 + 970444800*gg1^3*gg2^3*N*z5
+ 166865664*gg1^3*gg2^3*N - 399126528*gg1^3*gg2^3*z3 + 89579520*gg1^3*gg2^3*z4
- 895795200*gg1^3*gg2^3*z5 - 142950912*gg1^3*gg2^3 - 140616*gg1^2*gg2^4*N^8*z3
+ 110808*gg1^2*gg2^4*N^8*z4 - 58704*gg1^2*gg2^4*N^8
- 2175336*gg1^2*gg2^4*N^7*z3 + 915624*gg1^2*gg2^4*N^7*z4
- 1283040*gg1^2*gg2^4*N^7*z5 + 713935*gg1^2*gg2^4*N^7
+ 2979504*gg1^2*gg2^4*N^6*z3 - 1353024*gg1^2*gg2^4*N^6*z4
- 3382560*gg1^2*gg2^4*N^6*z5 + 13721*gg1^2*gg2^4*N^6
+ 59984064*gg1^2*gg2^4*N^5*z3 - 20388672*gg1^2*gg2^4*N^5*z4
+ 58320000*gg1^2*gg2^4*N^5*z5 - 28234708*gg1^2*gg2^4*N^5
- 31088448*gg1^2*gg2^4*N^4*z3 + 3265920*gg1^2*gg2^4*N^4*z4
+ 35925120*gg1^2*gg2^4*N^4*z5 - 4376452*gg1^2*gg2^4*N^4
- 482018688*gg1^2*gg2^4*N^3*z3 + 139874688*gg1^2*gg2^4*N^3*z4
- 746496000*gg1^2*gg2^4*N^3*z5 + 209948864*gg1^2*gg2^4*N^3
+ 332605440*gg1^2*gg2^4*N^2*z3 - 54494208*gg1^2*gg2^4*N^2*z4
+ 373248000*gg1^2*gg2^4*N^2*z5 - 57184000*gg1^2*gg2^4*N^2
+ 1107551232*gg1^2*gg2^4*N*z3 - 291879936*gg1^2*gg2^4*N*z4
+ 2134978560*gg1^2*gg2^4*N*z5 - 433731968*gg1^2*gg2^4*N
- 987697152*gg1^2*gg2^4*z3 + 223948800*gg1^2*gg2^4*z4
- 1851310080*gg1^2*gg2^4*z5 + 312909312*gg1^2*gg2^4 - 208656*gg1*gg2^5*N^8*z3
+ 11664*gg1*gg2^5*N^8*z4 + 233280*gg1*gg2^5*N^8*z5 - 103698*gg1*gg2^5*N^8
- 1279152*gg1*gg2^5*N^7*z3 + 314928*gg1*gg2^5*N^7*z4
+ 1166400*gg1*gg2^5*N^7*z5 - 1519920*gg1*gg2^5*N^7 + 3753216*gg1*gg2^5*N^6*z3
- 233280*gg1*gg2^5*N^6*z4 - 4199040*gg1*gg2^5*N^6*z5 + 365346*gg1*gg2^5*N^6
+ 34592832*gg1*gg2^5*N^5*z3 - 15489792*gg1*gg2^5*N^5*z4
- 17729280*gg1*gg2^5*N^5*z5 + 56085480*gg1*gg2^5*N^5
- 22218624*gg1*gg2^5*N^4*z3 + 7744896*gg1*gg2^5*N^4*z4
+ 13063680*gg1*gg2^5*N^4*z5 - 23673384*gg1*gg2^5*N^4
- 292543488*gg1*gg2^5*N^3*z3 + 198381312*gg1*gg2^5*N^3*z4
+ 7464960*gg1*gg2^5*N^3*z5 - 697578912*gg1*gg2^5*N^3
+ 196452864*gg1*gg2^5*N^2*z3 - 162362880*gg1*gg2^5*N^2*z4
+ 59719680*gg1*gg2^5*N^2*z5 + 568578816*gg1*gg2^5*N^2
+ 698554368*gg1*gg2^5*N*z3 - 565843968*gg1*gg2^5*N*z4
+ 179159040*gg1*gg2^5*N*z5 + 1990222848*gg1*gg2^5*N - 617103360*gg1*gg2^5*z3
+ 537477120*gg1*gg2^5*z4 - 238878720*gg1*gg2^5*z5 - 1892376576*gg1*gg2^5
- 142560*gg2^6*N^8*z3 - 58320*gg2^6*N^8*z4 + 466560*gg2^6*N^8*z5
- 346328*gg2^6*N^8 - 1356912*gg2^6*N^7*z3 - 769824*gg2^6*N^7*z4
+ 5132160*gg2^6*N^7*z5 - 3102320*gg2^6*N^7 + 2474064*gg2^6*N^6*z3
+ 1014768*gg2^6*N^6*z4 - 7464960*gg2^6*N^6*z5 + 4639096*gg2^6*N^6
+ 38511936*gg2^6*N^5*z3 + 29999808*gg2^6*N^5*z4 - 169827840*gg2^6*N^5*z5
+ 81775472*gg2^6*N^5 - 18626112*gg2^6*N^4*z3 - 15069888*gg2^6*N^4*z4
+ 82114560*gg2^6*N^4*z5 - 36693472*gg2^6*N^4 - 336960000*gg2^6*N^3*z3
- 343574784*gg2^6*N^3*z4 + 1761730560*gg2^6*N^3*z5 - 731984320*gg2^6*N^3
+ 226188288*gg2^6*N^2*z3 + 268738560*gg2^6*N^2*z4 - 1313832960*gg2^6*N^2*z5
+ 503739904*gg2^6*N^2 + 818491392*gg2^6*N*z3 + 943570944*gg2^6*N*z4
- 4658135040*gg2^6*N*z5 + 1818078208*gg2^6*N - 728580096*gg2^6*z3
- 883851264*gg2^6*z4 + 4299816960*gg2^6*z5 - 1636106240*gg2^6))/(139968*N^4);

- gamma_22 :=

+ ( - gg1^2*N + 5*gg2^2*N^2 + 10*gg2^2*N - 40*gg2^2)/(6*N)

+ ( - 19*gg1^4*N^3 - 40*gg1^4*N^2 + 80*gg1^4*N - 15*gg1^3*gg2*N^3
- 30*gg1^3*gg2*N^2 + 120*gg1^3*gg2*N + 26*gg1^2*gg2^2*N^3 + 52*gg1^2*gg2^2*N^2
- 208*gg1^2*gg2^2*N - 49*gg2^4*N^4 - 292*gg2^4*N^3 + 1164*gg2^4*N^2
+ 3872*gg2^4*N - 9280*gg2^4)/(54*N^2)

+ (4253*gg1^6*N^5 + 9072*gg1^6*N^4*z3 - 10593*gg1^6*N^4 + 19440*gg1^6*N^3*z3
- 14335*gg1^6*N^3 - 5184*gg1^6*N^2*z3 + 5094*gg1^6*N^2 + 5184*gg1^6*N*z3
+ 27800*gg1^6*N - 7776*gg1^5*gg2*N^5*z3 - 1860*gg1^5*gg2*N^5
- 1584*gg1^5*gg2*N^4 + 62208*gg1^5*gg2*N^3*z3 + 26184*gg1^5*gg2*N^3
- 186624*gg1^5*gg2*N^2*z3 - 3024*gg1^5*gg2*N^2 + 248832*gg1^5*gg2*N*z3
- 56256*gg1^5*gg2*N + 15552*gg1^4*gg2^2*N^5*z3 + 24441*gg1^4*gg2^2*N^5
+ 45360*gg1^4*gg2^2*N^4*z3 + 124716*gg1^4*gg2^2*N^4
- 168480*gg1^4*gg2^2*N^3*z3 - 312918*gg1^4*gg2^2*N^3
- 259200*gg1^4*gg2^2*N^2*z3 - 1144788*gg1^4*gg2^2*N^2
+ 580608*gg1^4*gg2^2*N*z3 + 2152464*gg1^4*gg2^2*N - 7776*gg1^3*gg2^3*N^5*z3
- 9852*gg1^3*gg2^3*N^5 - 46656*gg1^3*gg2^3*N^4*z3 - 31200*gg1^3*gg2^3*N^4
+ 186624*gg1^3*gg2^3*N^3*z3 + 68976*gg1^3*gg2^3*N^3
+ 622080*gg1^3*gg2^3*N^2*z3 + 118272*gg1^3*gg2^3*N^2
- 1492992*gg1^3*gg2^3*N*z3 - 105216*gg1^3*gg2^3*N - 4937*gg1^2*gg2^4*N^5
- 29642*gg1^2*gg2^4*N^4 + 118608*gg1^2*gg2^4*N^3 + 395440*gg1^2*gg2^4*N^2
- 949184*gg1^2*gg2^4*N + 11437*gg2^6*N^6 + 19440*gg2^6*N^5*z3
+ 119328*gg2^6*N^5 - 33696*gg2^6*N^4*z3 - 187608*gg2^6*N^4
- 1296000*gg2^6*N^3*z3 - 3829720*gg2^6*N^3 + 1990656*gg2^6*N^2*z3
+ 5280576*gg2^6*N^2 + 14764032*gg2^6*N*z3 + 35697408*gg2^6*N
- 27205632*gg2^6*z3 - 63428096*gg2^6)/(7776*N^3)

+ (129600*gg1^8*N^7*z3 - 117356*gg1^8*N^7 + 921456*gg1^8*N^6*z3
- 303264*gg1^8*N^6*z4 - 583200*gg1^8*N^6*z5 - 1347413*gg1^8*N^6
+ 453600*gg1^8*N^5*z3 + 594864*gg1^8*N^5*z4 - 7348320*gg1^8*N^5*z5
- 894762*gg1^8*N^5 - 5645376*gg1^8*N^4*z3 + 279936*gg1^8*N^4*z4
+ 4082400*gg1^8*N^4*z5 + 2150342*gg1^8*N^4 + 3486240*gg1^8*N^3*z3
- 8631360*gg1^8*N^3*z4 + 37558080*gg1^8*N^3*z5 + 17453160*gg1^8*N^3
- 19237824*gg1^8*N^2*z3 + 6811776*gg1^8*N^2*z4 - 23794560*gg1^8*N^2*z5
- 19614272*gg1^8*N^2 + 10222848*gg1^8*N*z3 + 186624*gg1^8*N*z4
+ 933120*gg1^8*N*z5 + 5715760*gg1^8*N - 808704*gg1^7*gg2*N^7*z3
+ 279936*gg1^7*gg2*N^7*z4 - 552615*gg1^7*gg2*N^7 - 4805568*gg1^7*gg2*N^6*z3
+ 1644624*gg1^7*gg2*N^6*z4 + 6998400*gg1^7*gg2*N^6*z5 - 4975113*gg1^7*gg2*N^6
+ 2029536*gg1^7*gg2*N^5*z3 + 3639168*gg1^7*gg2*N^5*z4
- 8398080*gg1^7*gg2*N^5*z5 + 1602996*gg1^7*gg2*N^5 + 40699584*gg1^7*gg2*N^4*z3
- 5598720*gg1^7*gg2*N^4*z4 - 111974400*gg1^7*gg2*N^4*z5
+ 50023860*gg1^7*gg2*N^4 + 3825792*gg1^7*gg2*N^3*z3
- 34712064*gg1^7*gg2*N^3*z4 + 145566720*gg1^7*gg2*N^3*z5
- 28610040*gg1^7*gg2*N^3 - 97231104*gg1^7*gg2*N^2*z3
+ 41990400*gg1^7*gg2*N^2*z4 + 67184640*gg1^7*gg2*N^2*z5
- 89123952*gg1^7*gg2*N^2 + 26625024*gg1^7*gg2*N*z3 - 29113344*gg1^7*gg2*N*z4
+ 89579520*gg1^7*gg2*N*z5 + 61420224*gg1^7*gg2*N + 3115584*gg1^6*gg2^2*N^7*z3
- 909792*gg1^6*gg2^2*N^7*z4 - 146111*gg1^6*gg2^2*N^7
+ 1316736*gg1^6*gg2^2*N^6*z3 - 3102624*gg1^6*gg2^2*N^6*z4
+ 699840*gg1^6*gg2^2*N^6*z5 + 11621421*gg1^6*gg2^2*N^6
- 70950816*gg1^6*gg2^2*N^5*z3 + 6555168*gg1^6*gg2^2*N^5*z4
+ 23328000*gg1^6*gg2^2*N^5*z5 + 551600*gg1^6*gg2^2*N^5
+ 62487936*gg1^6*gg2^2*N^4*z3 + 8748000*gg1^6*gg2^2*N^4*z4
- 26127360*gg1^6*gg2^2*N^4*z5 - 139103748*gg1^6*gg2^2*N^4
+ 347639040*gg1^6*gg2^2*N^3*z3 - 5598720*gg1^6*gg2^2*N^3*z4
- 222082560*gg1^6*gg2^2*N^3*z5 + 161676344*gg1^6*gg2^2*N^3
- 1030682880*gg1^6*gg2^2*N^2*z3 + 80714880*gg1^6*gg2^2*N^2*z4
+ 679311360*gg1^6*gg2^2*N^2*z5 - 128895024*gg1^6*gg2^2*N^2
+ 1064586240*gg1^6*gg2^2*N*z3 - 156390912*gg1^6*gg2^2*N*z4
- 656916480*gg1^6*gg2^2*N*z5 + 352554688*gg1^6*gg2^2*N
- 7698240*gg1^5*gg2^3*N^7*z3 + 874800*gg1^5*gg2^3*N^7*z4
+ 6998400*gg1^5*gg2^3*N^7*z5 - 1649991*gg1^5*gg2^3*N^7
- 29945376*gg1^5*gg2^3*N^6*z3 + 4793904*gg1^5*gg2^3*N^6*z4
+ 16796160*gg1^5*gg2^3*N^6*z5 - 12633261*gg1^5*gg2^3*N^6
+ 80808192*gg1^5*gg2^3*N^5*z3 - 20295360*gg1^5*gg2^3*N^5*z4
- 114773760*gg1^5*gg2^3*N^5*z5 + 29813646*gg1^5*gg2^3*N^5
+ 242735616*gg1^5*gg2^3*N^4*z3 - 65085120*gg1^5*gg2^3*N^4*z4
+ 117573120*gg1^5*gg2^3*N^4*z5 + 193686312*gg1^5*gg2^3*N^4
- 377042688*gg1^5*gg2^3*N^3*z3 + 150605568*gg1^5*gg2^3*N^3*z4
+ 537477120*gg1^5*gg2^3*N^3*z5 - 229062768*gg1^5*gg2^3*N^3
- 337416192*gg1^5*gg2^3*N^2*z3 + 14556672*gg1^5*gg2^3*N^2*z4
- 3180072960*gg1^5*gg2^3*N^2*z5 - 475155456*gg1^5*gg2^3*N^2
+ 399126528*gg1^5*gg2^3*N*z3 + 4478976*gg1^5*gg2^3*N*z4
+ 4120657920*gg1^5*gg2^3*N*z5 + 349916928*gg1^5*gg2^3*N
- 9974016*gg1^4*gg2^4*N^7*z3 - 139968*gg1^4*gg2^4*N^7*z4
+ 15863040*gg1^4*gg2^4*N^7*z5 - 8935697*gg1^4*gg2^4*N^7
- 58923936*gg1^4*gg2^4*N^6*z3 - 2472768*gg1^4*gg2^4*N^6*z4
+ 81648000*gg1^4*gg2^4*N^6*z5 - 56455342*gg1^4*gg2^4*N^6
+ 167692032*gg1^4*gg2^4*N^5*z3 + 69984*gg1^4*gg2^4*N^5*z4
- 223015680*gg1^4*gg2^4*N^5*z5 + 108639008*gg1^4*gg2^4*N^5
+ 881865792*gg1^4*gg2^4*N^4*z3 + 59999616*gg1^4*gg2^4*N^4*z4
- 1007769600*gg1^4*gg2^4*N^4*z5 + 1090724024*gg1^4*gg2^4*N^4
- 1501939584*gg1^4*gg2^4*N^3*z3 - 65598336*gg1^4*gg2^4*N^3*z4
+ 1597501440*gg1^4*gg2^4*N^3*z5 - 1172532592*gg1^4*gg2^4*N^3
- 3210513408*gg1^4*gg2^4*N^2*z3 - 507244032*gg1^4*gg2^4*N^2*z4
+ 2657525760*gg1^4*gg2^4*N^2*z5 - 7156841344*gg1^4*gg2^4*N^2
+ 5214689280*gg1^4*gg2^4*N*z3 + 883851264*gg1^4*gg2^4*N*z4
- 3702620160*gg1^4*gg2^4*N*z5 + 10918252288*gg1^4*gg2^4*N
- 2363904*gg1^3*gg2^5*N^7*z3 - 104976*gg1^3*gg2^5*N^7*z4
+ 4199040*gg1^3*gg2^5*N^7*z5 + 1565628*gg1^3*gg2^5*N^7
- 18382464*gg1^3*gg2^5*N^6*z3 + 1049760*gg1^3*gg2^5*N^6*z4
+ 41990400*gg1^3*gg2^5*N^6*z5 + 9319158*gg1^3*gg2^5*N^6
+ 48055680*gg1^3*gg2^5*N^5*z3 - 100776960*gg1^3*gg2^5*N^5*z5
- 27516708*gg1^3*gg2^5*N^5 + 548985600*gg1^3*gg2^5*N^4*z3
- 83980800*gg1^3*gg2^5*N^4*z4 - 1343692800*gg1^3*gg2^5*N^4*z5
- 179162304*gg1^3*gg2^5*N^4 - 773369856*gg1^3*gg2^5*N^3*z3
+ 127650816*gg1^3*gg2^5*N^3*z4 + 1881169920*gg1^3*gg2^5*N^3*z5
+ 230726880*gg1^3*gg2^5*N^3 - 4565569536*gg1^3*gg2^5*N^2*z3
+ 1007769600*gg1^3*gg2^5*N^2*z4 + 11287019520*gg1^3*gg2^5*N^2*z5
+ 922663296*gg1^3*gg2^5*N^2 + 7803371520*gg1^3*gg2^5*N*z3
- 1881169920*gg1^3*gg2^5*N*z4 - 19349176320*gg1^3*gg2^5*N*z5
- 1293081600*gg1^3*gg2^5*N + 64800*gg1^2*gg2^6*N^7*z3 + 413682*gg1^2*gg2^6*N^7
+ 1959552*gg1^2*gg2^6*N^6*z3 - 769824*gg1^2*gg2^6*N^6*z4
+ 4690164*gg1^2*gg2^6*N^6 - 2395008*gg1^2*gg2^6*N^5*z3
+ 1353024*gg1^2*gg2^6*N^5*z4 - 5404368*gg1^2*gg2^6*N^5
- 121098240*gg1^2*gg2^6*N^4*z3 + 51694848*gg1^2*gg2^6*N^4*z4
- 153432192*gg1^2*gg2^6*N^4 + 185131008*gg1^2*gg2^6*N^3*z3
- 79501824*gg1^2*gg2^6*N^3*z4 + 210176256*gg1^2*gg2^6*N^3
+ 1426305024*gg1^2*gg2^6*N^2*z3 - 589731840*gg1^2*gg2^6*N^2*z4
+ 1497889536*gg1^2*gg2^6*N^2 - 2652880896*gg1^2*gg2^6*N*z3
+ 1086898176*gg1^2*gg2^6*N*z4 - 2699117568*gg1^2*gg2^6*N
- 4778352*gg2^8*N^8*z3 + 7464960*gg2^8*N^8*z5 - 3204972*gg2^8*N^8
- 48965472*gg2^8*N^7*z3 + 524880*gg2^8*N^7*z4 + 64268640*gg2^8*N^7*z5
- 31451472*gg2^8*N^7 + 49657536*gg2^8*N^6*z3 - 8188128*gg2^8*N^6*z4
- 171460800*gg2^8*N^6*z5 + 12608928*gg2^8*N^6 + 1752492672*gg2^8*N^5*z3
- 115613568*gg2^8*N^5*z4 - 1937157120*gg2^8*N^5*z5 + 1169851968*gg2^8*N^5
+ 368271360*gg2^8*N^4*z3 + 30233088*gg2^8*N^4*z4 + 1985679360*gg2^8*N^4*z5
+ 770567616*gg2^8*N^4 - 29668985856*gg2^8*N^3*z3 + 2582129664*gg2^8*N^3*z4
+ 16542351360*gg2^8*N^3*z5 - 22704387840*gg2^8*N^3 + 11384561664*gg2^8*N^2*z3
- 1164533760*gg2^8*N^2*z4 - 13198049280*gg2^8*N^2*z5 + 7174969344*gg2^8*N^2
+ 201223471104*gg2^8*N*z3 - 18704203776*gg2^8*N*z4 - 15407677440*gg2^8*N*z5
+ 171888906240*gg2^8*N - 268292653056*gg2^8*z3 + 25082265600*gg2^8*z4
- 17677025280*gg2^8*z5 - 236567642112*gg2^8)/(419904*N^4);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


